Nuclear fission as resonance-mediated conductance

For 75 years the theory of nuclear fission has been based on the existence of a collective coordinate associated with the nuclear shape, an assumption required by the Bohr-Wheeler formula as well as by the R-matrix theory of fission. We show that it is also possible to formulate the theory without the help of collective coordinates. In the new formulation, fission is facilitated by individual states in the barrier region rather than channels over the barrier. In a certain limit the theory reduces to a formula closely related to the formula for electronic conductance through resonant tunneling states. In contrast, conduction through channels gives rise to a staircase excitation function that is well-known in nanoscale electronics but has never been seen in nuclear fission.

==> anc/Readme.txt <==
This supplementary material contains of the codes and input data required
to reproduce the computations presented in Figs. 2,3, and 4 of the
article.  The codes are written in Python (version 2.7), and require
the numpy numerical library.  Shell scripts to generate the data for the
figures are as follows.  The names of the output data files are on
the left.


Fig. 2:  rt2.sh --> t.3b.out,t.4b.out,bridge_rt1.2b.out  

Fig. 3: bridge_rt4c.sh  --> rt4c.dat

Fig. 4: bridge_rt4d.sh -->    rt4d.dat

Fig. 5: moore.sh  -->   data-fit.out

The figures themselves were produce with gnuplot and pyplot
as in the script  make_figures.sh .



==> anc/bridge_rt1.2b.out <==
0.0 1.0 0.0 1.0 0.0
0.1 0.851901217384 0.0246170529677 0.910676213251 0.0647067337808
0.2 0.677826316595 0.0253084124426 0.810647268654 0.164044318904
0.3 0.523175514644 0.0253223369545 0.710646226369 0.264031436676
0.4 0.388517319051 0.0253251739412 0.610646437947 0.364028388112
0.5 0.273858686113 0.0253272199207 0.5106469406 0.464025839479
0.6 0.179199697728 0.0253290687293 0.410647457735 0.564023473536
0.7 0.104540353202 0.0253310803911 0.310647725731 0.664021193878
0.8 0.0498806505587 0.025333886296 0.210647182662 0.764018931042
0.9 0.0152205831871 0.0253400493266 0.110643366427 0.864016584246
1.0 0.000559923184674 0.0253288492378 0.0106493703637 0.964021780399
1.1 0.000470035766547 0.000132362586023 0.00578651499851 0.994081122415
1.2 0.000554582070216 4.93463242666e-07 0.00583787892321 0.994161627614
1.3 0.000553843130915 4.32391300688e-07 0.00583610879436 0.994163458814
1.4 0.000551376635699 4.32587134609e-07 0.00583430761855 0.994165259794
1.5 0.00054922966401 4.32521219397e-07 0.0058325064596 0.994167061019
1.6 0.000547442233777 4.32597989297e-07 0.00583070523511 0.994168862167
1.7 0.000546015373958 4.32863599437e-07 0.00582890387416 0.994170663262
1.8 0.000544949887848 4.33463880638e-07 0.00582710219295 0.994172464343
1.9 0.000544249900868 4.35207420662e-07 0.00582529922359 0.994174265569
2.0 0.000544185061172 4.3604296963e-07 0.0058234886503 0.994176075307
2.1 2.15591181709e-05 0.000403254144939 0.00137488776506 0.99822185809
2.2 8.41332832798e-08 1.23503724773e-06 0.00145226394536 0.998546501017
2.3 3.93539050985e-08 1.67109663992e-09 0.00145273777066 0.998547260558
2.4 3.92310482549e-08 2.46255446932e-10 0.00145273828541 0.998547261468
2.5 3.91921537818e-08 2.80616516918e-10 0.00145273826846 0.998547261451
2.6 3.915975943e-08 3.76399803037e-10 0.00145273857025 0.998547261053
2.7 3.91344499955e-08 6.07286344658e-10 0.00145273933503 0.998547260058
2.8 3.91169211172e-08 1.26656013483e-09 0.00145274101463 0.998547257719
2.9 3.91099613156e-08 4.4493916428e-09 0.00145274537118 0.998547250179


==> anc/bridge_rt1b.py <==
#interaction of two columns bridged by a single site.
# iq = 0 the site 
#iq = 1 and 2 compound reservoirs
# evenly spaced levels, real-time
# examine dependence on ER

import os,sys
from math import *
import numpy as np
import numpy.linalg as la
#from pnice import pnice
#from pnicec import pnicec

def mk_goa(N,v):
  m1=np.random.randn(N,N)*v
  m3=m1+np.transpose(m1)
  m3 = m3/2.0**0.5
  return m3

def mk_even_spacing(N,De):
  H = np.array([[0.0]*N]*N)
  for i in range(N):
    H[i,i] = i*De - N*De/2
  return H

def mk_od(N,v):
#  m1=np.random.randn(N)*v
  m1 =np.array([v]*N)
  return m1

  
np.random.seed(1)
N1,N2 = map(int,sys.argv[1:3])
ER = float(sys.argv[3])
Nd = 1+N1+N2
#print 'N1,N2,Nd', N1,N2,Nd
v11 = 0.0; v01 = 0.1; v02 = v01*float(N1)**0.5/float(N2)**0.5; v22 = 0.0
De1 = 0.1;  DE2 = De1*N1/N2
H1 = mk_even_spacing(N1,De1)
#pnice(H1,'H1')
evals1, U1 = la.eigh(H1)
#print 'range of E1', min(evals1),max(evals1)
DE1 = (evals1[N1/2+4]-evals1[N1/2-5])/(N1-1)
#print 'Delta E1, Gamma1', DE1, 2*np.pi*v01**2/DE1
#print evals1[N1/2]
vec0 = U1[:,N1/2]
H2 = mk_even_spacing(N2,DE2)
H01 = mk_od(N1,v01)
H02 = mk_od(N2,v02)
Hod = np.concatenate([H01[:],H02[:]])
H = np.array([[0.0]*Nd]*Nd)
H[1:N1+1,1:N1+1] = H1
H[N1+1:Nd,N1+1:Nd] = H2
H[0,1:] = Hod
H[1:,0] = Hod
H[0,0] = ER

#vec1 = H[:,0]*0.0j
#vec1[0] = 1.0

evals, U = la.eigh(H)
vec1 = evals*0.0j
vec1[1:N1+1] = vec0
vec0 = vec1
temp = np.dot(H,vec1)
ee = np.dot(vec1,temp)
#print ee

def rt(evals,U,delt):
  Ut = np.transpose(U) 
  temp1 = U*0.0j
  for i in range(Nd):
    temp1[i,i] = e**(-1.0j*delt*evals[i])
    expEt = np.dot(U,np.dot(temp1,Ut))
  return expEt

t0 = 2*np.pi/De1
delt = t0/10.
expEt = rt(evals,U,delt)
#pnicec(expEt,'expEt')

for it in range(30):
  t = delt*it
  P0 = abs(np.dot(np.conjugate(vec0),vec1))**2
  PL = 0.0
  PR = 0.0
  for i in range(1,N1+1):
    PL += abs(vec1[i])**2
  for i in range(N1+1,Nd):
    PR += abs(vec1[i])**2
  print t/t0, abs(np.dot(np.conjugate(vec0),vec1))**2,abs(vec1[0])**2,PL,PR
  vec1 = np.dot(expEt,vec1) 


==> anc/bridge_rt4b.py <==
#interaction of lefthand reservoir with damped resonance
# iq = 0 the resonant site 
#iq = 1 the lefthand reservoir
# command line:  seed, scale
import os,sys
from math import *
import numpy as np
import numpy.linalg as la
from pnice import pnice
from pnicec import pnicec

def mk_goa(N,v):
  m1=np.random.randn(N,N)*v
  m3=m1+np.transpose(m1)
  m3 = m3/2.0**0.5
  return m3

def mk_even_spacing(N,De):
  H = np.array([[0.0]*N]*N)
  for i in range(N):
    H[i,i] = i*De - N*De/2
  return H

def adjoint(M):
  return np.conjugate(np.transpose(M))

def mk_wigner(N,De):
  Nt=1000
  H = np.array([[0.0]*N]*N)
  m1=np.random.randn(Nt,Nt)
  m3=m1+np.transpose(m1)
  e,u = la.eigh(m3)
  e = e[500-N/2:500+N/2]
#  print 'len(e)',len(e)
  v0 = u[0,500-N/2:500+N/2]
  emax = max(e)
  emin = min(e)
  erange = emax-emin
  for i in range(N):
    
    H[i,i] = (e[i]-emin)*N*De/erange - N*De/2
  return H     

def mk_od(N,v,flag):
  if flag == 0:
    m1 =np.array([v]*N)
  else:
    m1=np.random.randn(N)*v
  return m1

seed = int(sys.argv[1])
np.random.seed(seed)
#N1 = int(sys.argv[1])
N1 = 100
scale = float(sys.argv[2])
#ER = float(sys.argv[3])
ER= 0.0
Nd = 1+N1
#print 'Nd', Nd
v01 = 0.1
De1 = 0.1
H1 = mk_wigner(N1,De1)
#H1 = mk_even_spacing(N1,De1)

evals1, U1 = la.eigh(H1)
#print 'range of E1', min(evals1),max(evals1)

DE1 = (evals1[N1/2+4]-evals1[N1/2-5])/(10-1)
Gamma2 = 0.628
#print 'Delta E1, Gamma1,Gamma2', DE1, 2*np.pi*v01**2/DE1, Gamma2
#print evals1[N1/2]
vec0 = U1[:,N1/2]
H01 = mk_od(N1,v01,1)
H01[N1/2] = v01*scale
H = np.array([[0.0j]*Nd]*Nd)
H[1:,1:] = H1
H[0,1:] = H01
H[1:,0] = H01
H[0,0] = ER - 1.0j*Gamma2/2.
vec1 = H[:,0]*0.0j
vec1[1:Nd] = vec0
vec0 = vec1


#pnicec(U,'U')
def rt(evals,U,delt):
  Ut = np.transpose(U) 
  temp1 = U*0.0j
  for i in range(Nd):
    temp1[i,i] = e**(-1.0j*delt*evals[i])
    expEt = np.dot(U,np.dot(temp1,Ut))
  return expEt

def eiHt(Ht):
  
  evals,U = la.eig(Ht)
  Devals = H*0.0
  for i in range(Nd):
    Devals[i,i] = evals[i]

  evalsv,V = la.eig(adjoint(H))
  Vad = adjoint(V)
  N = np.dot(Vad,U)
  Ninv = la.inv(N)
  Vad = np.dot(Ninv,Vad)
  V = adjoint(Vad)

  DeiHt = Ht*0.0
  for i in range(Nd):
    DeiHt[i,i] = np.e**(-1.0j*Devals[i,i])
  T = np.dot(DeiHt,Vad)
  eiHt = np.dot(U,T)
  return eiHt



t0 = 2*np.pi/De1
delt = t0/10.
#print 't0,delt',t0,delt

expEt = eiHt(H*delt)
#pnicec(expEt,'expEt')
for it in range(60):
  t = delt*it
  PL = 0.0
  for i in range(1,Nd):
    PL += abs(vec1[i])**2
  if it == 20: PLx = PL
  if it == 10: PLh =PL
  if it == 5:  PLq = PL
  print t/delt/10., abs(np.dot(np.conjugate(vec0),vec1))**2,PL
  vec1 = np.dot(expEt,vec1)


==> anc/bridge_rt4c.py <==
#interaction of lefthand reservoir with damped resonance
# iq = 0 the resonant site 
#iq = 1 the lefthand reservoir
# command line:  seed, scale
import os,sys
from math import *
import numpy as np
import numpy.linalg as la
from pnice import pnice
from pnicec import pnicec

def mk_goa(N,v):
  m1=np.random.randn(N,N)*v
  m3=m1+np.transpose(m1)
  m3 = m3/2.0**0.5
  return m3

def mk_even_spacing(N,De):
  H = np.array([[0.0]*N]*N)
  for i in range(N):
    H[i,i] = i*De - N*De/2
  return H

def adjoint(M):
  return np.conjugate(np.transpose(M))

def mk_wigner(N,De):
  Nt=1000
  H = np.array([[0.0]*N]*N)
  m1=np.random.randn(Nt,Nt)
  m3=m1+np.transpose(m1)
  e,u = la.eigh(m3)
  e = e[500-N/2:500+N/2]
  print 'len(e)',len(e)
  v0 = u[0,500-N/2:500+N/2]
  emax = max(e)
  emin = min(e)
  erange = emax-emin
  for i in range(N):
    
    H[i,i] = (e[i]-emin)*N*De/erange - N*De/2
  return H     

def mk_od(N,v,flag):
  if flag == 0:
    m1 =np.array([v]*N)
  else:
    m1=np.random.randn(N)*v
  return m1


def eiHt(Ht):
  Nd = np.shape(Ht)[0]
  evals,U = la.eig(Ht)
  Devals = Ht*0.0
  for i in range(Nd):
    Devals[i,i] = evals[i]

  evalsv,V = la.eig(adjoint(Ht))
  Vad = adjoint(V)
  N = np.dot(Vad,U)
  Ninv = la.inv(N)
  Vad = np.dot(Ninv,Vad)
  V = adjoint(Vad)

  DeiHt = Ht*0.0
  for i in range(Nd):
    DeiHt[i,i] = np.e**(-1.0j*Devals[i,i])
  T = np.dot(DeiHt,Vad)
  eiHt = np.dot(U,T)
  return eiHt



def do_it(seed,scale,ER,steps):
  np.random.seed(seed)
  N1 = 100
  Nd = 1+N1
  print 'Nd', Nd
  v01 = 0.1
  De1 = 0.1
  H1 = mk_wigner(N1,De1)

  evals1, U1 = la.eigh(H1)

  DE1 = (evals1[N1/2+4]-evals1[N1/2-5])/(10-1)
  Gamma2 = 0.628
  print 'Delta E1, Gamma1,Gamma2', DE1, 2*np.pi*v01**2/DE1, Gamma2
  print evals1[N1/2]
  vec0 = U1[:,N1/2]
  H01 = mk_od(N1,v01,0)
  H01[N1/2] = v01*scale
  H = np.array([[0.0j]*Nd]*Nd)
  H[1:,1:] = H1
  H[0,1:] = H01
  H[1:,0] = H01
  H[0,0] = ER - 1.0j*Gamma2/2.
  vec1 = H[:,0]*0.0j
  vec1[1:Nd] = vec0 
  vec0 = vec1


  t0 = 2*np.pi/De1
  delt = steps*t0/10.
  print 't0',t0,delt

  expEt = eiHt(H*delt)
  s0 = 0
  s1 = 0.0
  s2 = 0.0
  for ic in range(N1/2-5,N1/2+5):
    vec2 = expEt[1:,ic]
    PLa = np.dot(np.conjugate(vec2),vec2).real
    print ic, PLa
    s1 += PLa
    s0 += 1
    s2 += PLa**2
  sigma = (s2/s0 - (s1/s0)**2)**0.5
  save = s1/s0
  print s0,save,sigma 
  return save,sigma
if __name__ == "__main__":
    seed0 = int(sys.argv[1])
    scale = float(sys.argv[2])
#    steps = int(sys.argv[3])
    for steps in (1,2,4,8,10,15):
      ER= 0.0
      s0 = 0.0
      s1 = 0.0
      s2 = 0.0
      for seed in range(seed0,seed0+5):
        save,sigma =     do_it(seed,scale,ER,steps)
        s0 += 1
        s1 += save
        s2 += sigma
      print  steps, s1/s0,s2/s0, 'double average'

==> anc/bridge_rt4c.sh <==
python bridge_rt4c.py  2 1.0 1 > rt4c.out
grep double rt4c.out > rt4c.dat


==> anc/bridge_rt4d.py <==
#interaction of left-hand reservoir with damped resonance
# iq = 0 the resonant site 
#iq = 1 the left-hand reservoir full fluctuations in v01
# command line:  seed, scale
import os,sys
from math import *
import numpy as np
import numpy.linalg as la
from pnice import pnice
from pnicec import pnicec

def mk_goa(N,v):
  m1=np.random.randn(N,N)*v
  m3=m1+np.transpose(m1)
  m3 = m3/2.0**0.5
  return m3

def mk_even_spacing(N,De):
  H = np.array([[0.0]*N]*N)
  for i in range(N):
    H[i,i] = i*De - N*De/2
  return H

def adjoint(M):
  return np.conjugate(np.transpose(M))

def mk_wigner(N,De):
  Nt=1000
  H = np.array([[0.0]*N]*N)
  m1=np.random.randn(Nt,Nt)
  m3=m1+np.transpose(m1)
  e,u = la.eigh(m3)
  e = e[500-N/2:500+N/2]
  print 'len(e)',len(e)
  v0 = u[0,500-N/2:500+N/2]
  emax = max(e)
  emin = min(e)
  erange = emax-emin
  for i in range(N):
    
    H[i,i] = (e[i]-emin)*N*De/erange - N*De/2
  return H     

def mk_od(N,v,flag):
  if flag == 0:
    m1 =np.array([v]*N)
  else:
    m1=np.random.randn(N)*v
  return m1


def eiHt(Ht):
  Nd = np.shape(Ht)[0]
  evals,U = la.eig(Ht)
  Devals = Ht*0.0
  for i in range(Nd):
    Devals[i,i] = evals[i]

  evalsv,V = la.eig(adjoint(Ht))
  Vad = adjoint(V)
  N = np.dot(Vad,U)
  Ninv = la.inv(N)
  Vad = np.dot(Ninv,Vad)
  V = adjoint(Vad)

  DeiHt = Ht*0.0
  for i in range(Nd):
    DeiHt[i,i] = np.e**(-1.0j*Devals[i,i])
  T = np.dot(DeiHt,Vad)
  eiHt = np.dot(U,T)
  return eiHt



def do_it(seed,scale,ER,steps):
  np.random.seed(seed)
  N1 = 100
  Nd = 1+N1
  print 'Nd', Nd
  v01 = 0.1
  De1 = 0.1
  H1 = mk_wigner(N1,De1)

  evals1, U1 = la.eigh(H1)

  DE1 = (evals1[N1/2+4]-evals1[N1/2-5])/(10-1)
  Gamma2 = 0.628
  print 'Delta E1, Gamma1,Gamma2', DE1, 2*np.pi*v01**2/DE1, Gamma2
  print evals1[N1/2]
  vec0 = U1[:,N1/2]
  H01 = mk_od(N1,v01,1)*scale
#  H01[N1/2] = v01*scale
  H = np.array([[0.0j]*Nd]*Nd)
  H[1:,1:] = H1
  H[0,1:] = H01
  H[1:,0] = H01
  H[0,0] = ER - 1.0j*Gamma2/2.
  vec1 = H[:,0]*0.0j
  vec1[1:Nd] = vec0 
  vec0 = vec1


  t0 = 2*np.pi/De1
  delt = steps*t0/10.
  print 't0',t0,delt

  expEt = eiHt(H*delt)
  s0 = 0
  s1 = 0.0
  s2 = 0.0
  for ic in range(N1/2-5,N1/2+5):
    vec2 = expEt[1:,ic]
    PLa = np.dot(np.conjugate(vec2),vec2).real
    print ic, PLa
    s1 += PLa
    s0 += 1
    s2 += PLa**2
  sigma = (s2/s0 - (s1/s0)**2)**0.5
  save = s1/s0
  print s0,save,sigma 
  return save,sigma
if __name__ == "__main__":
    seed0 = int(sys.argv[1])
    scale = float(sys.argv[2])
#    steps = int(sys.argv[3])
    for steps in (1,2,4,8,10,15):
      ER= 0.0
      s0 = 0.0
      s1 = 0.0
      s2 = 0.0
      for seed in range(seed0,seed0+50):
        save,sigma =     do_it(seed,scale,ER,steps)
        s0 += 1
        s1 += save
        s2 += sigma
      print  steps, s1/s0,s2/s0, 'double average'


==> anc/bridge_rt4d.sh <==
python bridge_rt4d.py 102 1.0 > t.out
grep double t.out > rt4d.dat


==> anc/make_figures.sh <==
python single-state-pyplot.py
echo "Fig. 2 is single-state-pyplot.pdf"
gnuplot rt4c.gnu
ps2pdf rt4c.eps
echo "Fig. 3 is rt4c.pdf"
gnuplot rt4d.gnu
ps2pdf rt4d.eps
echo "Fig. 4 is rt4d.pdf"


==> anc/pnice.py <==
import numpy as np
def pnice(mat,strng="") :
  print strng
  rows,columns =np.shape(mat)
  for i in range(rows) :
    ss=''
    for j in range(columns):
       t1=mat[i,j]
       if abs(t1) < 0.0001 :
         ss +='   0   '
       else :
         ss +=' %6.3f' % mat[i,j]
    print ss
  print


==> anc/pnicec.py <==
import numpy as np
def pnicec(mat,strng="") :
  print strng
  rows,columns =np.shape(mat)
  for i in range(rows) :
    ss=''
    for j in range(columns):
       t1=mat[i,j].real
       if abs(t1) < 0.0001 :
         ss +='   0   '
       else :
         ss +=' %6.3f' % mat[i,j].real
    ss +='        '
    for j in range(columns):
       t1=mat[i,j].imag
       if abs(t1) < 0.0001 :
         ss +='   0   '
       else :
         ss +=' %6.3f' % mat[i,j].imag
    print ss


==> anc/rt2.sh <==
python bridge_rt1b.py 100  300  0.0 > bridge_rt1.2b.out
python bridge_rt4b.py 3 1.0  > t.3b.out
python bridge_rt4b.py 4 1.0 > t.4b.out


==> anc/rt4c.dat <==
1 0.918870948033 0.0078388300203 double average
2 0.834411502027 0.0236596723429 double average
4 0.674200809412 0.0715384075055 double average
8 0.416315493323 0.156726525108 double average
10 0.33766084084 0.165085555432 double average
15 0.207393738086 0.154891734443 double average


==> anc/rt4c.gnu <==
set term postscript eps enhanced "Times-Roman" 30
set output "rt4c.eps"
set nokey
set origin 0.0,0.0
set size 1.0,0.8
set origin 0.0, 0.0
set ylabel "P_R"
set xlabel "t/t_0"
#set mxtics 10
#set logscale x
set logscale y
plot [0:1.6][0.03:1] 'rt4c.dat' u ($1/10):2:3 w errorbars  lw 4,\
  'rt4c.dat' u ($1/10):(exp(-$1/10)) w l lw 4

==> anc/rt4c.out <==
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0995520463956 0.631145770948 0.628
0.0339115665352
t0 62.8318530718 6.28318530718
45 0.93147704219
46 0.929369424841
47 0.923708719978
48 0.916609354132
49 0.91446536014
50 0.91380348463
51 0.913905955976
52 0.9167346048
53 0.9197940165
54 0.927825572124
10 0.920769353531 0.00645718113226
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0923685041235 0.680230276197 0.628
0.103629171072
t0 62.8318530718 6.28318530718
45 0.939236627023
46 0.92024243968
47 0.915201571107
48 0.913169426917
49 0.908378360488
50 0.907498050894
51 0.908492055875
52 0.912901855693
53 0.920148920432
54 0.923854671143
10 0.916912397925 0.00912969721772
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0965524578258 0.650753533226 0.628
0.0521337629194
t0 62.8318530718 6.28318530718
45 0.934147123094
46 0.927573522783
47 0.921635664428
48 0.920085245693
49 0.917615221039
50 0.915100189448
51 0.913967489385
52 0.914267434641
53 0.91849640154
54 0.921425645399
10 0.920431393745 0.00601301152239
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.118237151452 0.531405334957 0.628
0.105599599663
t0 62.8318530718 6.28318530718
45 0.935911148704
46 0.924027321572
47 0.916127282988
48 0.907348649852
49 0.906860751419
50 0.907524426858
51 0.908802662969
52 0.917052096237
53 0.923923265937
54 0.933663209938
10 0.918124081647 0.0103618215878
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.105313594745 0.596616735225 0.628
0.110936051923
t0 62.8318530718 6.28318530718
45 0.929543671383
46 0.927414764935
47 0.919474948005
48 0.912690936819
49 0.909257068647
50 0.909790243526
51 0.911912469356
52 0.913923832692
53 0.921227889175
54 0.925939308645
10 0.918117513318 0.00723243864132
1 0.918870948033 0.0078388300203 double average
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0995520463956 0.631145770948 0.628
0.0339115665352
t0 62.8318530718 12.5663706144
45 0.865985071533
46 0.860579474533
47 0.846055802901
48 0.82657654784
49 0.819000409501
50 0.815695876015
51 0.814626596317
52 0.82431393029
53 0.836654376868
54 0.865110130986
10 0.837459821678 0.01953029182
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0923685041235 0.680230276197 0.628
0.103629171072
t0 62.8318530718 12.5663706144
45 0.874067013703
46 0.84085828686
47 0.835199994119
48 0.831627389164
49 0.814302899232
50 0.807922942936
51 0.791696888396
52 0.81281331813
53 0.847068591928
54 0.859939331798
10 0.831549665627 0.0239780817025
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0965524578258 0.650753533226 0.628
0.0521337629194
t0 62.8318530718 12.5663706144
45 0.869116030472
46 0.856220362371
47 0.848431727306
48 0.846326744087
49 0.841705154589
50 0.832479686517
51 0.813100332081
52 0.811184122809
53 0.818745160287
54 0.831018803865
10 0.836832812438 0.0180762109033
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.118237151452 0.531405334957 0.628
0.105599599663
t0 62.8318530718 12.5663706144
45 0.888822812423
46 0.849576840013
47 0.814636566596
48 0.790725787632
49 0.805197560795
50 0.810376525642
51 0.816303155946
52 0.831719893204
53 0.842150871395
54 0.865331724067
10 0.831484173771 0.0286122784112
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.105313594745 0.596616735225 0.628
0.110936051923
t0 62.8318530718 12.5663706144
45 0.872882117762
46 0.868295545119
47 0.842890701711
48 0.808523461224
49 0.789297550716
50 0.802170102913
51 0.817986199623
52 0.82917162344
53 0.853658667613
54 0.862434396068
10 0.834731036619 0.0281014988774
2 0.834411502027 0.0236596723429 double average
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0995520463956 0.631145770948 0.628
0.0339115665352
t0 62.8318530718 25.1327412287
45 0.764224471475
46 0.764530999329
47 0.687537966184
48 0.595823096401
49 0.676621309884
50 0.683815300109
51 0.63119380272
52 0.599892226951
53 0.641871703997
54 0.756969483996
10 0.680248036105 0.0613062386203
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0923685041235 0.680230276197 0.628
0.103629171072
t0 62.8318530718 25.1327412287
45 0.770807187043
46 0.620803079455
47 0.705290035873
48 0.734526934435
49 0.674019711561
50 0.615103936527
51 0.494337770592
52 0.643593714424
53 0.736758112431
54 0.742698566299
10 0.673793904864 0.0788502215916
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0965524578258 0.650753533226 0.628
0.0521337629194
t0 62.8318530718 25.1327412287
45 0.700173473389
46 0.671046540306
47 0.738443828447
48 0.749469183892
49 0.727674031658
50 0.636534804904
51 0.606449348268
52 0.616854171056
53 0.628989953846
54 0.634924447026
10 0.671055978279 0.0511094782451
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.118237151452 0.531405334957 0.628
0.105599599663
t0 62.8318530718 25.1327412287
45 0.820756664447
46 0.707440111602
47 0.610295624664
48 0.478710619442
49 0.699042765897
50 0.703265508979
51 0.666911415948
52 0.607854955061
53 0.677664685069
54 0.725573584173
10 0.669751593528 0.0855884041669
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.105313594745 0.596616735225 0.628
0.110936051923
t0 62.8318530718 25.1327412287
45 0.775013352112
46 0.776327992813
47 0.697079104868
48 0.599430650483
49 0.501851679564
50 0.614946063791
51 0.679340100116
52 0.677275077306
53 0.695582308142
54 0.744699013642
10 0.676154534284 0.0808376949034
4 0.674200809412 0.0715384075055 double average
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0995520463956 0.631145770948 0.628
0.0339115665352
t0 62.8318530718 50.2654824574
45 0.551956752482
46 0.621254543846
47 0.439989224028
48 0.147920201101
49 0.376818041507
50 0.472052214752
51 0.216661179693
52 0.27598697601
53 0.239656433171
54 0.665738822792
10 0.400803438938 0.169773318007
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0923685041235 0.680230276197 0.628
0.103629171072
t0 62.8318530718 50.2654824574
45 0.614987816597
46 0.207630546164
47 0.571872406953
48 0.530078364259
49 0.433649146042
50 0.532200237377
51 0.173092068697
52 0.227222520609
53 0.54923393706
54 0.629097973142
10 0.44690650169 0.168044386368
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0965524578258 0.650753533226 0.628
0.0521337629194
t0 62.8318530718 50.2654824574
45 0.392291164024
46 0.30124955764
47 0.474713414829
48 0.616977740078
49 0.470018874899
50 0.292544554527
51 0.476004555335
52 0.454217503079
53 0.405328031157
54 0.273763590433
10 0.4157108986 0.100565278007
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.118237151452 0.531405334957 0.628
0.105599599663
t0 62.8318530718 50.2654824574
45 0.727913998268
46 0.404779644416
47 0.375514369069
48 0.0716163948025
49 0.458728047416
50 0.64966999794
51 0.337880178893
52 0.321418727613
53 0.300010485013
54 0.46285738131
10 0.411038922474 0.174509062491
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.105313594745 0.596616735225 0.628
0.110936051923
t0 62.8318530718 50.2654824574
45 0.61377015691
46 0.651124603205
47 0.395222982093
48 0.188434283112
49 0.0995660012233
50 0.281540420798
51 0.502562125922
52 0.348801305784
53 0.456523029762
54 0.53363214033
10 0.407117704914 0.170740580666
8 0.416315493323 0.156726525108 double average
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0995520463956 0.631145770948 0.628
0.0339115665352
t0 62.8318530718 62.8318530718
45 0.412588769379
46 0.610903264646
47 0.371515070379
48 0.0811525283251
49 0.228545566912
50 0.279208768717
51 0.14958255174
52 0.201017188041
53 0.116306041454
54 0.650777780973
10 0.310159753057 0.188696323607
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0923685041235 0.680230276197 0.628
0.103629171072
t0 62.8318530718 62.8318530718
45 0.542151286537
46 0.111226276225
47 0.429548175164
48 0.513052274435
49 0.329365039008
50 0.500483847509
51 0.0898414930021
52 0.163742502899
53 0.520377872374
54 0.498324945162
10 0.369811371231 0.173031344811
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0965524578258 0.650753533226 0.628
0.0521337629194
t0 62.8318530718 62.8318530718
45 0.335930781081
46 0.21175720822
47 0.35071017752
48 0.584982675829
49 0.318570093315
50 0.197560879333
51 0.441873877032
52 0.379159470971
53 0.329318757806
54 0.14156136471
10 0.329142528582 0.121477166819
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.118237151452 0.531405334957 0.628
0.105599599663
t0 62.8318530718 62.8318530718
45 0.695241215359
46 0.338157572796
47 0.245972052772
48 0.0211759136795
49 0.428147612796
50 0.556854413129
51 0.287321777054
52 0.22567102278
53 0.232225525303
54 0.419840375851
10 0.345060748152 0.180295709361
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.105313594745 0.596616735225 0.628
0.110936051923
t0 62.8318530718 62.8318530718
45 0.465315246801
46 0.650444712229
47 0.354256255151
48 0.152447032067
49 0.0588210465639
50 0.231906992
51 0.365975583845
52 0.230795857493
53 0.403573723927
54 0.427761581727
10 0.33412980318 0.161927232561
10 0.33766084084 0.165085555432 double average
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0995520463956 0.631145770948 0.628
0.0339115665352
t0 62.8318530718 94.2477796077
45 0.185580373954
46 0.560376246904
47 0.200727041022
48 0.0158932099255
49 0.0400785218317
50 0.0613773422516
51 0.0305528947804
52 0.0589526873992
53 0.0591970376942
54 0.589086490581
10 0.180182184634 0.206072536563
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0923685041235 0.680230276197 0.628
0.103629171072
t0 62.8318530718 94.2477796077
45 0.410908220777
46 0.0456815457679
47 0.147783045277
48 0.438872755282
49 0.161007198795
50 0.392933060496
51 0.0356456652279
52 0.0870833046661
53 0.372999647023
54 0.243965248024
10 0.233687969134 0.15069917935
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0965524578258 0.650753533226 0.628
0.0521337629194
t0 62.8318530718 94.2477796077
45 0.188100036111
46 0.134472064271
47 0.208919038676
48 0.3553546194
49 0.242167627199
50 0.0696133059045
51 0.359346412034
52 0.298577322394
53 0.137975177757
54 0.048882415433
10 0.204340801918 0.104418805848
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.118237151452 0.531405334957 0.628
0.105599599663
t0 62.8318530718 94.2477796077
45 0.587225337276
46 0.200075684084
47 0.143643977995
48 0.0117013385157
49 0.375547485067
50 0.285703283416
51 0.204927498098
52 0.107003783384
53 0.146579641389
54 0.252417551755
10 0.231482558098 0.152019809017
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.105313594745 0.596616735225 0.628
0.110936051923
t0 62.8318530718 94.2477796077
45 0.266788664715
46 0.607911862079
47 0.189445881348
48 0.0584398751081
49 0.0203447089768
50 0.0728616411344
51 0.168353253321
52 0.0616638635852
53 0.184449542878
54 0.242492473337
10 0.187275176648 0.161248341435
15 0.207393738086 0.154891734443 double average


==> anc/rt4d.dat <==
1 0.926564623424 0.0924756399497 double average
2 0.860569773871 0.159490368646 double average
4 0.760228725759 0.230015451274 double average
8 0.629030633577 0.29223132568 double average
10 0.582512219716 0.308650318726 double average
15 0.502931553005 0.330208413536 double average


==> anc/rt4d.gnu <==
set term postscript eps enhanced "Times-Roman" 30
set output "rt4d.eps"
set nokey
set origin 0.0,0.0
set size 1.0,0.8
set origin 0.0, 0.0
set ylabel "P_L"
set xlabel "t/t_0"
#set mxtics 10
#set logscale x
set logscale y
set ytics ("0.3" 0.3, "0.5" 0.5, "1.0" 1.0)
plot [0:1.6][0.3:1] 'rt4d.dat' u ($1/10):2 w p 5,\
  'rt4d.dat' u ($1/10):(1./sqrt(1.+2.0*$1/10)) w l lw 3

==> anc/single-state-pyplot.py <==
 
import sys 
import numpy as np 
import pylab 
 
 
def adjust_plot_edges(ax, edgewidth): 
    ax.spines['top'].set_linewidth(edgewidth) 
    ax.spines['bottom'].set_linewidth(edgewidth) 
    ax.spines['left'].set_linewidth(edgewidth) 
    ax.spines['right'].set_linewidth(edgewidth) 

EDGE_WIDTH = 2.0 

 
M = np.loadtxt('bridge_rt1.2b.out')
q = M[:,0]
e = M[:,3]
fig, ax = pylab.subplots()
pylab.xlim(0,2)
pylab.ylim(0,1)     
#pylab.title(r"$t = 12t_0$", fontsize=20) 
pylab.ylabel(r"$P_L$", fontsize=30) 
pylab.xlabel(r"$t$", fontsize=25) 
pylab.xlim(0, 2) 
pylab.ylim(0, 1.0) 
ax.plot(q,e,'-k',lw=3.0)
pylab.hold(True) 
M = np.loadtxt('t.3b.out')
qs = M[:,0]
es = M[:,2]
ax.plot(qs,es,'--k',lw=3.0)
M = np.loadtxt('t.4b.out')
qs = M[:,0]
es = M[:,2]
ax.plot(qs,es,'--k',lw=3.0)
for label in ax.xaxis.get_ticklabels():
  label.set_fontsize(20)     
for label in ax.yaxis.get_ticklabels():
  label.set_fontsize(20)     
adjust_plot_edges(pylab.gca(), EDGE_WIDTH) 
pylab.tick_params(width=EDGE_WIDTH, which="both") 
     
#pylab.show() 
pylab.savefig("single-state-pyplot.pdf") 
#    pylab.savefig("diffuseCompareNice.eps")


==> anc/t.3b.out <==
0.0 1.0 1.0
0.1 0.837755119738 0.882974039004
0.2 0.632638843618 0.726311814937
0.3 0.425622974193 0.511290963986
0.4 0.255370856763 0.299293158592
0.5 0.148475188962 0.179737572855
0.6 0.0904011688868 0.117255754938
0.7 0.054722133954 0.0764594366471
0.8 0.0297377751315 0.0401860313538
0.9 0.0175985412354 0.0281635592578
1.0 0.0097732719798 0.0160049847277
1.1 0.00592653462276 0.0121909985305
1.2 0.0036999287685 0.00925431042567
1.3 0.00190775892935 0.00654390629795
1.4 0.000989072462254 0.00532109429894
1.5 0.000798859880424 0.00522788792118
1.6 0.000468539945381 0.00443643965699
1.7 0.000206074281218 0.00369895559274
1.8 0.000109232863373 0.00329558541326
1.9 7.8832705886e-05 0.00326335167214
2.0 6.76722468093e-05 0.00308630079624
2.1 1.54054536592e-05 0.00275754418339
2.2 6.52852574814e-06 0.00261987474219
2.3 2.80064019983e-05 0.00252069364303
2.4 9.64474085683e-06 0.0022552793034
2.5 5.04489168066e-06 0.00221290610926
2.6 2.4718871868e-06 0.00209849683979
2.7 1.6604822089e-06 0.00202246493195
2.8 4.43054101259e-06 0.00192990540252
2.9 2.09505969628e-06 0.00183784973062
3.0 3.01727290734e-08 0.00178630597808
3.1 3.01765708061e-06 0.00174755915
3.2 7.03173612584e-07 0.00167477193697
3.3 8.39774910703e-07 0.00161799063749
3.4 3.74765514174e-09 0.00157958023488
3.5 1.77004650776e-06 0.00155132179403
3.6 2.36534356248e-07 0.00151078480947
3.7 6.75699872265e-07 0.00146917385564
3.8 4.53924266766e-07 0.00140981421458
3.9 1.30073586999e-06 0.00138428820056
4.0 6.8664800442e-07 0.00133738576896
4.1 1.94152028953e-07 0.00132013805244
4.2 2.29185806308e-07 0.0012797983967
4.3 1.13468072303e-06 0.00125871200843
4.4 3.31511131896e-07 0.00123483386401
4.5 1.89107406336e-06 0.00121389014758
4.6 4.06316081301e-07 0.00118023477467
4.7 1.87050583324e-07 0.00117177085152
4.8 2.11033154588e-07 0.00116096575549
4.9 7.17289055795e-07 0.00113792927835
5.0 6.57950850761e-07 0.00111446035142
5.1 9.2027290467e-07 0.00109863698756
5.2 1.2348057982e-06 0.001067777187
5.3 8.03375007379e-08 0.00105040891065
5.4 8.31286123872e-08 0.00103471620036
5.5 3.65010770622e-07 0.00101805763832
5.6 1.20234402964e-06 0.00099616667493
5.7 4.09038546813e-07 0.000980009608328
5.8 4.88813010267e-08 0.00097098365371
5.9 2.10947091648e-07 0.000966825086188


==> anc/t.4b.out <==
0.0 1.0 1.0
0.1 0.857006365972 0.916707608535
0.2 0.719659551913 0.863198471072
0.3 0.59596870926 0.795850425794
0.4 0.456025115179 0.684336038957
0.5 0.332858802652 0.588215665957
0.6 0.267339370618 0.555991095257
0.7 0.239933348097 0.533297396723
0.8 0.236105999252 0.522705396246
0.9 0.245993089985 0.513911235322
1.0 0.258442339713 0.509370445295
1.1 0.258463065818 0.497263013828
1.2 0.267695996744 0.479476275511
1.3 0.275133066595 0.471009280992
1.4 0.271834848398 0.452995291723
1.5 0.256491717346 0.430949440731
1.6 0.250880300449 0.411704913308
1.7 0.243688231421 0.394394477065
1.8 0.236815719641 0.377380474308
1.9 0.222506505827 0.358727890513
2.0 0.211418451016 0.342891957617
2.1 0.206363335515 0.333473302284
2.2 0.198640750915 0.321748952267
2.3 0.187714981278 0.30936782463
2.4 0.179819629766 0.298521759316
2.5 0.173646589437 0.290737315074
2.6 0.169748942632 0.28079048105
2.7 0.163160664687 0.271919923612
2.8 0.155678183302 0.26088483253
2.9 0.151551702975 0.254370418785
3.0 0.147995587475 0.246405933416
3.1 0.143172212363 0.236422086315
3.2 0.137537507359 0.227911453315
3.3 0.132602445466 0.220990106228
3.4 0.129138500375 0.213434906378
3.5 0.125396061481 0.206200158746
3.6 0.119816155342 0.197615661893
3.7 0.115142889873 0.191718400789
3.8 0.112106727102 0.185234724027
3.9 0.108592490776 0.178846693502
4.0 0.104501313989 0.171556570025
4.1 0.100098132698 0.166443923433
4.2 0.0969146846583 0.160811613532
4.3 0.0942187187464 0.155659072803
4.4 0.0908594589077 0.149541359565
4.5 0.0872393935809 0.144113951852
4.6 0.0843244389452 0.140029860241
4.7 0.0817720229006 0.135300301401
4.8 0.0791603023566 0.130004761779
4.9 0.0760741382619 0.125670604974
5.0 0.0730679826669 0.121603319648
5.1 0.0710049226798 0.117748135468
5.2 0.0689716472875 0.113314404036
5.3 0.0661871979661 0.109195898276
5.4 0.0637140686679 0.105768288899
5.5 0.0614089677614 0.102405417501
5.6 0.0599643023604 0.0987259822559
5.7 0.0576442614283 0.0951052701915
5.8 0.0554284248058 0.0917137775117
5.9 0.0534431646549 0.088851743954


==> anc/t.out <==
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0977820914535 0.642570148969 0.628
0.0385252997075
t0 62.8318530718 6.28318530718
45 0.957723563712
46 0.991005037442
47 0.95707015036
48 0.880113579161
49 0.989917864826
50 0.856884215809
51 0.978000198961
52 0.478074048888
53 0.990386663494
54 0.930291200242
10 0.900946652289 0.147781756387
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0931379477824 0.674610666949 0.628
-0.0720930706366
t0 62.8318530718 6.28318530718
45 0.997856532583
46 0.912856573247
47 0.997876632926
48 0.956408470974
49 0.999999935121
50 0.998552637475
51 0.559324002075
52 0.992561485465
53 0.989249410616
54 0.940384134977
10 0.934506981546 0.128270158161
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0837391283775 0.750328481908 0.628
0.343868345431
t0 62.8318530718 6.28318530718
45 0.974702039115
46 0.94222471193
47 0.94904102209
48 0.992700165829
49 0.998274112017
50 0.871342252578
51 0.958954530142
52 0.985267700767
53 0.847567910877
54 0.990552792897
10 0.951062723824 0.0494589356577
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.113480423495 0.55368010743 0.628
0.0260398400402
t0 62.8318530718 6.28318530718
45 0.979652606664
46 0.941227206117
47 0.987615806027
48 0.99755007166
49 0.617739731557
50 0.94225074063
51 0.896550077844
52 0.980721299979
53 0.97409576118
54 0.78669485571
10 0.910409815737 0.11422135334
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.109346428318 0.574612760914 0.628
0.012787531587
t0 62.8318530718 6.28318530718
45 0.98202916578
46 0.973430118395
47 0.958957351016
48 0.960335283858
49 0.991661783377
50 0.785411361712
51 0.999763869116
52 0.966048817338
53 0.903593469602
54 0.934968864064
10 0.945620008426 0.0595891594524
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0952523456985 0.659635756065 0.628
0.125302816235
t0 62.8318530718 6.28318530718
45 0.846344089149
46 0.624329008374
47 0.984473398885
48 0.960995194102
49 0.999243625465
50 0.999572495443
51 0.941513533429
52 0.996912574608
53 0.875455256671
54 0.970184100938
10 0.919902327706 0.110533364557
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0986475974559 0.636932420983 0.628
0.155508536337
t0 62.8318530718 6.28318530718
45 0.992268244455
46 0.973968281111
47 0.997776733375
48 0.772448021988
49 0.952592907571
50 0.866288805485
51 0.999535531913
52 0.766492424428
53 0.893799684833
54 0.999969166425
10 0.921513980158 0.0876654723147
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0886178647086 0.70902016516 0.628
0.157599653262
t0 62.8318530718 6.28318530718
45 0.834489379662
46 0.998905209499
47 0.941933015467
48 0.780277874234
49 0.932530549723
50 0.970617521847
51 0.999996178
52 0.964844990533
53 0.998635844062
54 0.916993631066
10 0.933922419409 0.069946647054
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0819452303958 0.766754242661 0.628
0.0961970373036
t0 62.8318530718 6.28318530718
45 0.917949852486
46 0.837041265316
47 0.99814845271
48 0.696180507407
49 0.874281403272
50 0.993469466774
51 0.909957478947
52 0.950667505867
53 0.998208400889
54 0.9926248057
10 0.916852913937 0.0910548605713
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.108521031299 0.578983191732 0.628
-0.134813815709
t0 62.8318530718 6.28318530718
45 0.957849340874
46 0.788959493883
47 0.750946629269
48 0.994900190556
49 0.963785177047
50 0.997557012263
51 0.976532268038
52 0.795092072518
53 0.849047807073
54 0.889857102941
10 0.896452709446 0.0893987953535
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.10681648933 0.588222412717 0.628
0.129128657454
t0 62.8318530718 6.28318530718
45 0.999988302516
46 0.97598287325
47 0.952196609423
48 0.994035213336
49 0.997949015491
50 0.61015509655
51 0.957549163312
52 0.996362503891
53 0.965398998353
54 0.985496136124
10 0.943511391225 0.112336141873
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0975836249012 0.643877014565 0.628
0.203046213013
t0 62.8318530718 6.28318530718
45 0.953741422039
46 0.950695226016
47 0.775827564483
48 0.997845214645
49 0.989715632301
50 0.920533869751
51 0.899165726686
52 0.995787234159
53 0.787254586942
54 0.932521140871
10 0.920308761789 0.0759879895745
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0957619198605 0.656125662093 0.628
0.063709888375
t0 62.8318530718 6.28318530718
45 0.961603743135
46 0.990679300244
47 0.93531499227
48 0.806849830407
49 0.996717397736
50 0.971237275388
51 0.986364522325
52 0.966000664627
53 0.824063576702
54 0.979561508911
10 0.941839281174 0.0654040533177
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.100517079742 0.625086335906 0.628
0.171562118543
t0 62.8318530718 6.28318530718
45 0.63848670489
46 0.99035166952
47 0.955025101621
48 0.93937842199
49 0.997970963777
50 0.90721388126
51 0.932310830834
52 0.883756400223
53 0.935570994836
54 0.890238988903
10 0.907030395785 0.0964134597151
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.116399761098 0.539793660046 0.628
-0.107012738264
t0 62.8318530718 6.28318530718
45 0.999394550574
46 0.948015918859
47 0.993073516073
48 0.996889236666
49 0.999676635463
50 0.999958799098
51 0.667507044042
52 0.978619114656
53 0.990325507853
54 0.726275160509
10 0.929973548379 0.118216336797
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.10735676624 0.585262161597 0.628
-0.0456712026638
t0 62.8318530718 6.28318530718
45 0.748517473321
46 0.97099154565
47 0.90423041962
48 0.985807770847
49 0.998028548588
50 0.985598163247
51 0.842515499204
52 0.946587112523
53 0.94321988095
54 0.998629276228
10 0.932412569018 0.0767261625134
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.105402246726 0.596114931354 0.628
0.0338209728885
t0 62.8318530718 6.28318530718
45 0.994708765728
46 0.964950531453
47 0.999982127279
48 0.987408829305
49 0.997926744432
50 0.981083416461
51 0.899088692682
52 0.998792570937
53 0.925429727327
54 0.998461274101
10 0.97478326797 0.0334154801804
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.103095304279 0.609454072724 0.628
-0.0163159435435
t0 62.8318530718 6.28318530718
45 0.998971721435
46 0.827514070447
47 0.975763016534
48 0.999378046634
49 0.933564115484
50 0.964192366976
51 0.999974839004
52 0.827121716591
53 0.928697623076
54 0.928688839114
10 0.938386635529 0.0617497612093
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.116437636971 0.539618071154 0.628
-0.0233332392856
t0 62.8318530718 6.28318530718
45 0.732460577253
46 0.951640453269
47 0.992214490729
48 0.912242933114
49 0.981769597016
50 0.997240498961
51 0.962441063505
52 0.999739967394
53 0.984912712642
54 0.932952555115
10 0.9447614849 0.0759201289476
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.102740971078 0.61155595876 0.628
0.143199373367
t0 62.8318530718 6.28318530718
45 0.908761653843
46 0.949160957386
47 0.786640575383
48 0.992096570014
49 0.982522122727
50 0.999989495435
51 0.779546575828
52 0.933511145066
53 0.998822646895
54 0.787979777834
10 0.911903152041 0.0878425428084
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.107146689787 0.58640965201 0.628
0.121000048811
t0 62.8318530718 6.28318530718
45 0.866472396357
46 0.999494765669
47 0.979414315876
48 0.437319423999
49 0.998296476123
50 0.982470417365
51 0.906538935034
52 0.936696258456
53 0.924604287853
54 0.994387822339
10 0.902569509907 0.160842968689
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.119203540213 0.527097206671 0.628
0.0930973123885
t0 62.8318530718 6.28318530718
45 0.800797937808
46 0.902259413502
47 0.996225468388
48 0.915399243352
49 0.966042670887
50 0.868059891753
51 0.992012751405
52 0.990093033565
53 0.860038678934
54 0.878082321234
10 0.916901141083 0.0636618753182
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.111898589622 0.561507104637 0.628
0.19915289727
t0 62.8318530718 6.28318530718
45 0.976353530843
46 0.977863984213
47 0.864201675948
48 0.815289369109
49 0.874359980242
50 0.775795530577
51 0.95082763382
52 0.95583490333
53 0.953905658174
54 0.999011153536
10 0.914344341979 0.0726544185633
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.106860221501 0.587981684756 0.628
0.0496617449993
t0 62.8318530718 6.28318530718
45 0.990313674692
46 0.99915768071
47 0.999702786333
48 0.935108535065
49 0.893604823581
50 0.756618449781
51 0.742550628866
52 0.982698335121
53 0.97651144123
54 0.902560413826
10 0.917882676921 0.0916805331921
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0940978517254 0.667728879243 0.628
0.0186892479072
t0 62.8318530718 6.28318530718
45 0.944679984435
46 0.990446423297
47 0.949737953115
48 0.890148310572
49 0.969934673442
50 0.999738702204
51 0.988083905403
52 0.849468466962
53 0.999947253856
54 0.971840732581
10 0.955402640587 0.0472807279143
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.105126604083 0.597677948601 0.628
0.0438826320768
t0 62.8318530718 6.28318530718
45 0.982095691054
46 0.858722622703
47 0.996195343194
48 0.999751936535
49 0.99976411082
50 0.728627178295
51 0.623624119972
52 0.981598937693
53 0.999881509203
54 0.802474379934
10 0.89727358294 0.130163082989
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0969177831968 0.648300559498 0.628
-0.0778583362312
t0 62.8318530718 6.28318530718
45 0.988836843422
46 0.989170549145
47 0.999708918027
48 0.921644359491
49 0.997722330249
50 0.936019609613
51 0.99347203133
52 0.48345456445
53 0.972045564618
54 0.923463407065
10 0.920553817741 0.148615075095
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.101717023233 0.617712267571 0.628
0.104656119107
t0 62.8318530718 6.28318530718
45 0.998567825761
46 0.976231404498
47 0.979100064327
48 0.514084694723
49 0.999940379481
50 0.931255961175
51 0.999881889554
52 0.856899081175
53 0.976912424711
54 0.853132046824
10 0.908600577223 0.141734190928
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0830609852394 0.756454464039 0.628
0.199925170279
t0 62.8318530718 6.28318530718
45 0.907416743778
46 0.927919767924
47 0.919463470371
48 0.999039922962
49 0.981044810643
50 0.981348622183
51 0.980199631202
52 0.997929711838
53 0.832944885607
54 0.928676785192
10 0.94559843517 0.0497563031111
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.105928817598 0.593151651238 0.628
-0.00645621700612
t0 62.8318530718 6.28318530718
45 0.996111365412
46 0.991135332401
47 0.710081323849
48 0.97897615554
49 0.999916769423
50 0.930217733122
51 0.99900372102
52 0.97051495809
53 0.789474734677
54 0.691888231167
10 0.90573203247 0.118624503794
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.099676484162 0.63035783816 0.628
-0.074222485153
t0 62.8318530718 6.28318530718
45 0.998986460094
46 0.996757573407
47 0.947072107234
48 0.999758504052
49 0.891526262199
50 0.689285438966
51 0.969822166823
52 0.975402384778
53 0.985199069327
54 0.962376246389
10 0.941618621327 0.0895486213708
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.109482376456 0.573899243932 0.628
-0.183119654052
t0 62.8318530718 6.28318530718
45 0.931332905574
46 0.999345438088
47 0.995012668503
48 0.989769631824
49 0.990573419247
50 0.996480705115
51 0.974344926127
52 0.993171546836
53 0.987863721158
54 0.970631176984
10 0.982852613946 0.0192890570284
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.101654304867 0.618093381822 0.628
0.109759130088
t0 62.8318530718 6.28318530718
45 0.994386870976
46 0.95686643314
47 0.958172463794
48 0.899607054435
49 0.946325293562
50 0.95035118361
51 0.945837903856
52 0.938224926818
53 0.762088187672
54 0.966434452375
10 0.931829477024 0.0608871447198
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.117394845063 0.535218160884 0.628
0.0452690476462
t0 62.8318530718 6.28318530718
45 0.991568514851
46 0.636964283658
47 0.932607879034
48 0.948810580308
49 0.999942875125
50 0.99623577666
51 0.786394662133
52 0.99076228101
53 0.988079101696
54 0.982350474404
10 0.925371642888 0.1138044468
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.094215904537 0.66689221295 0.628
0.156324227524
t0 62.8318530718 6.28318530718
45 0.992793141086
46 0.818798804722
47 0.825006480615
48 0.951156501455
49 0.853659268757
50 0.989920585895
51 0.893726255663
52 0.912477716002
53 0.979157726072
54 0.998303949272
10 0.921500042954 0.0672164702373
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.090676291333 0.692924822444 0.628
-0.0260083602205
t0 62.8318530718 6.28318530718
45 0.982075110954
46 0.978500781623
47 0.999679638952
48 0.976728148744
49 0.87243818017
50 0.882029973753
51 0.972065863833
52 0.992436018887
53 0.999927570784
54 0.676539019583
10 0.933242030728 0.0961313793515
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0966692547204 0.649967285395 0.628
-0.0750325211229
t0 62.8318530718 6.28318530718
45 0.999605846211
46 0.997397346603
47 0.997155360789
48 0.996669561588
49 0.999838063509
50 0.999961956424
51 0.959064272411
52 0.844154501366
53 0.939482993085
54 0.956313509109
10 0.968964341109 0.0468277591255
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.107780418586 0.58296167241 0.628
0.0571922212893
t0 62.8318530718 6.28318530718
45 0.754400099897
46 0.994756845134
47 0.9996498744
48 0.880311681771
49 0.999985488977
50 0.981710819365
51 0.996796812378
52 0.961859712179
53 0.925763041958
54 0.993353168685
10 0.948858754474 0.0747480370201
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0914994832669 0.686690796805 0.628
0.0612026284973
t0 62.8318530718 6.28318530718
45 0.957743770958
46 0.998760903286
47 0.98817055475
48 0.7355029065
49 0.979066364004
50 0.891708725339
51 0.967183327315
52 0.910923971072
53 0.993511300288
54 0.98635841002
10 0.940893023353 0.0763899941325
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0999734862282 0.628485165841 0.628
-0.0885594154881
t0 62.8318530718 6.28318530718
45 0.999318840538
46 0.999875150667
47 0.990837103925
48 0.853738754374
49 0.997150748074
50 0.908820653544
51 0.882942388382
52 0.672669368515
53 0.994058380854
54 0.998774050267
10 0.929818543914 0.100711889274
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0949627178782 0.661647586292 0.628
0.00919613006005
t0 62.8318530718 6.28318530718
45 0.992775547168
46 0.990297051574
47 0.67682857164
48 0.955948972494
49 0.900235212855
50 0.997024217078
51 0.967346269727
52 0.921034198021
53 0.99975095291
54 0.887725522021
10 0.928896651549 0.092649390662
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.106039707319 0.592531370187 0.628
0.075680649156
t0 62.8318530718 6.28318530718
45 0.997998893367
46 0.992520786449
47 0.929413587127
48 0.999993535215
49 0.885142494355
50 0.636538792403
51 0.916354527887
52 0.997681399134
53 0.937957559968
54 0.908389093209
10 0.920199066911 0.102907995376
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.111034553344 0.565876577873 0.628
0.0923948378071
t0 62.8318530718 6.28318530718
45 0.992540284579
46 0.870991921029
47 0.956026651845
48 0.994962193737
49 0.98601962475
50 0.65390873456
51 0.960922103418
52 0.969376457321
53 0.598170356751
54 0.965110569565
10 0.894802889755 0.138966643271
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.114132030337 0.550519016321 0.628
0.202546185378
t0 62.8318530718 6.28318530718
45 0.999166339781
46 0.991752408419
47 0.981958641611
48 0.499238887075
49 0.977131755736
50 0.992175395403
51 0.99441034369
52 0.803831743106
53 0.989775130684
54 0.978892597554
10 0.920833324306 0.151039649058
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.091563319992 0.686212045143 0.628
0.029756800682
t0 62.8318530718 6.28318530718
45 0.972468347035
46 0.98426657469
47 0.978771555598
48 0.907047284116
49 0.718673689866
50 0.997748026411
51 0.860688450034
52 0.991678665458
53 0.979929724561
54 0.800715904067
10 0.919198822184 0.0914065462823
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.107843988801 0.582618037132 0.628
-0.111987607265
t0 62.8318530718 6.28318530718
45 0.999868244378
46 0.902808698968
47 0.800872604217
48 0.982608251542
49 0.966610948125
50 0.887940805078
51 0.995060195982
52 0.994545411479
53 0.597801122426
54 0.943923685342
10 0.907203996754 0.119131907219
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.101728050034 0.617645310716 0.628
0.173852409186
t0 62.8318530718 6.28318530718
45 0.950316136545
46 0.955736209217
47 0.9819337153
48 0.979777871959
49 0.524014822651
50 0.989102412935
51 0.95277611016
52 0.894190241254
53 0.909205439897
54 0.984735218898
10 0.912178817881 0.132898685939
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.108743134342 0.577800644169 0.628
-0.0228401606661
t0 62.8318530718 6.28318530718
45 0.827740462344
46 0.999963666814
47 0.994320987262
48 0.917588244441
49 0.971875299961
50 0.999563632733
51 0.897721856952
52 0.951724752407
53 0.785973010698
54 0.98784430482
10 0.933431621843 0.0719177508606
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0815841585283 0.770147712561 0.628
0.00619483236516
t0 62.8318530718 6.28318530718
45 0.990814881483
46 0.691267605445
47 0.9159923623
48 0.973059067837
49 0.972934872558
50 0.957498125574
51 0.999363067591
52 0.859057733499
53 0.831407595645
54 0.85495243872
10 0.904634775065 0.0917083126335
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.113042006154 0.555827476966 0.628
-0.012585640771
t0 62.8318530718 6.28318530718
45 0.983366482772
46 0.985288163279
47 0.761655311368
48 0.857939335212
49 0.967028190455
50 0.962769868746
51 0.962909226155
52 0.641781479775
53 0.95073153912
54 0.935953772131
10 0.900942336901 0.108654077744
1 0.926564623424 0.0924756399497 double average
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0977820914535 0.642570148969 0.628
0.0385252997075
t0 62.8318530718 12.5663706144
45 0.923972870971
46 0.980083027487
47 0.893806985487
48 0.694070277052
49 0.974503939097
50 0.649408974529
51 0.966259099066
52 0.253629526829
53 0.985051084088
54 0.857409194361
10 0.817819497897 0.219425719598
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0931379477824 0.674610666949 0.628
-0.0720930706366
t0 62.8318530718 12.5663706144
45 0.995728370179
46 0.822462956112
47 0.995368760903
48 0.902936838713
49 0.999999873871
50 0.997284886225
51 0.197219138311
52 0.984379795545
53 0.974478482138
54 0.8450329266
10 0.87148920286 0.23349619287
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0837391283775 0.750328481908 0.628
0.343868345431
t0 62.8318530718 12.5663706144
45 0.944417533447
46 0.854001690856
47 0.860236959023
48 0.978832763236
49 0.995236252265
50 0.735150428206
51 0.929289917716
52 0.977261559598
53 0.771184040393
54 0.985703736385
10 0.903131488113 0.088768045122
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.113480423495 0.55368010743 0.628
0.0260398400402
t0 62.8318530718 12.5663706144
45 0.954063400888
46 0.866913083338
47 0.973076369969
48 0.995009283017
49 0.323619707302
50 0.893718685384
51 0.80032596267
52 0.961226215583
53 0.945429483546
54 0.56816706315
10 0.828154925485 0.206126554239
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.109346428318 0.574612760914 0.628
0.012787531587
t0 62.8318530718 12.5663706144
45 0.966321204437
46 0.947405018893
47 0.917032276719
48 0.919440234444
49 0.982829611581
50 0.502271152445
51 0.999403879713
52 0.912358228831
53 0.783740735047
54 0.884117566422
10 0.881491990853 0.138830688737
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0952523456985 0.659635756065 0.628
0.125302816235
t0 62.8318530718 12.5663706144
45 0.81616834022
46 0.585384832354
47 0.98113299301
48 0.888616977562
49 0.997418946716
50 0.998658267781
51 0.833087136213
52 0.992763273383
53 0.759970425143
54 0.952878913903
10 0.880608010629 0.12793467736
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0986475974559 0.636932420983 0.628
0.155508536337
t0 62.8318530718 12.5663706144
45 0.984994442134
46 0.933326772603
47 0.993794224246
48 0.512861102994
49 0.912522906633
50 0.776253987913
51 0.999158625909
52 0.559834840294
53 0.769148497839
54 0.9999254509
10 0.844182085146 0.174348528494
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0886178647086 0.70902016516 0.628
0.157599653262
t0 62.8318530718 12.5663706144
45 0.69653159948
46 0.998066346149
47 0.893220493667
48 0.582319750521
49 0.844390106114
50 0.926484537687
51 0.999989561604
52 0.911471203771
53 0.996752838748
54 0.818464838262
10 0.8667691276 0.130718276631
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0819452303958 0.766754242661 0.628
0.0961970373036
t0 62.8318530718 12.5663706144
45 0.801570771727
46 0.639890486571
47 0.996682511914
48 0.574135467224
49 0.818024182777
50 0.989200610164
51 0.822633157506
52 0.876798265286
53 0.995231845831
54 0.980237960365
10 0.849440525936 0.142837612914
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.108521031299 0.578983191732 0.628
-0.134813815709
t0 62.8318530718 12.5663706144
45 0.929207867858
46 0.650998280529
47 0.673541343039
48 0.990109516533
49 0.91736066937
50 0.993711936014
51 0.939441868616
52 0.540683707446
53 0.752167095641
54 0.822859135314
10 0.821008142036 0.150802363172
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.10681648933 0.588222412717 0.628
0.129128657454
t0 62.8318530718 12.5663706144
45 0.999971938747
46 0.942066591128
47 0.889330880868
48 0.988288981099
49 0.99604509546
50 0.252110759954
51 0.90592190477
52 0.991429584155
53 0.915497656847
54 0.967981075295
10 0.884864446832 0.214388218129
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0975836249012 0.643877014565 0.628
0.203046213013
t0 62.8318530718 12.5663706144
45 0.9200856644
46 0.914001907331
47 0.545989406206
48 0.994206930787
49 0.970588161898
50 0.78913233277
51 0.776177040557
52 0.991984109585
53 0.710921429474
54 0.900481109003
10 0.851356809201 0.137096608556
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0957619198605 0.656125662093 0.628
0.063709888375
t0 62.8318530718 12.5663706144
45 0.921886850234
46 0.980063506044
47 0.853406832247
48 0.511743901349
49 0.991488092032
50 0.922673818109
51 0.964865600199
52 0.947605050785
53 0.755431041241
54 0.971114356018
10 0.882027904826 0.140672795527
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.100517079742 0.625086335906 0.628
0.171562118543
t0 62.8318530718 12.5663706144
45 0.513617046016
46 0.983704584019
47 0.906893845811
48 0.850216301913
49 0.994379006165
50 0.755749954196
51 0.834275128985
52 0.766189459029
53 0.887838309575
54 0.81710813156
10 0.830997176727 0.130449128267
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.116399761098 0.539793660046 0.628
-0.107012738264
t0 62.8318530718 12.5663706144
45 0.99912382457
46 0.904776843412
47 0.983421511205
48 0.992394021503
49 0.999217746937
50 0.999905402542
51 0.243160624834
52 0.951122931265
53 0.978804257536
54 0.503334221188
10 0.855526138499 0.249598784397
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.10735676624 0.585262161597 0.628
-0.0456712026638
t0 62.8318530718 12.5663706144
45 0.658290153902
46 0.962270231062
47 0.822346892526
48 0.970813433196
49 0.995808586794
50 0.968493429261
51 0.636235220043
52 0.874387751295
53 0.857585142108
54 0.996555810409
10 0.87427866506 0.127259747904
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.105402246726 0.596114931354 0.628
0.0338209728885
t0 62.8318530718 12.5663706144
45 0.992225480398
46 0.94444428793
47 0.999963142944
48 0.970088394915
49 0.994157385708
50 0.94404652697
51 0.699951649766
52 0.996619420873
53 0.843603996963
54 0.997320210961
10 0.938242049743 0.0914184886612
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.103095304279 0.609454072724 0.628
-0.0163159435435
t0 62.8318530718 12.5663706144
45 0.998525681029
46 0.748585112647
47 0.962048022485
48 0.998866869246
49 0.862624091936
50 0.914905440115
51 0.999936307065
52 0.560283968295
53 0.823392169842
54 0.852240228934
10 0.872140789159 0.131780184499
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.116437636971 0.539618071154 0.628
-0.0233332392856
t0 62.8318530718 12.5663706144
45 0.661123104924
46 0.942452542538
47 0.989397583652
48 0.845768770407
49 0.946415570536
50 0.991137283982
51 0.875071956381
52 0.999255952795
53 0.962048608334
54 0.901733173529
10 0.911440454708 0.0965790342085
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.102740971078 0.61155595876 0.628
0.143199373367
t0 62.8318530718 12.5663706144
45 0.799744586811
46 0.883815363078
47 0.499911806239
48 0.981414640307
49 0.959826914261
50 0.999980291504
51 0.593043261586
52 0.884362757238
53 0.998035139705
54 0.619630522275
10 0.821976528301 0.176747160957
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.107146689787 0.58640965201 0.628
0.121000048811
t0 62.8318530718 12.5663706144
45 0.608657549631
46 0.998615765503
47 0.955038514695
48 0.246059707285
49 0.997664095258
50 0.972181453066
51 0.77186823307
52 0.814774063075
53 0.779917233297
54 0.986744368825
10 0.813152098371 0.22588075638
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.119203540213 0.527097206671 0.628
0.0930973123885
t0 62.8318530718 12.5663706144
45 0.681380446431
46 0.84631248116
47 0.993045498599
48 0.822377366847
49 0.909481507989
50 0.649325608469
51 0.981609098282
52 0.979539905462
53 0.726761981934
54 0.794287530001
10 0.838412142517 0.120220498768
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.111898589622 0.561507104637 0.628
0.19915289727
t0 62.8318530718 12.5663706144
45 0.936474126331
46 0.942117840201
47 0.693290203311
48 0.736748482393
49 0.821077336975
50 0.669189855279
51 0.866176696676
52 0.870725522617
53 0.867944965138
54 0.997818233727
10 0.840156326265 0.104293179149
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.106860221501 0.587981684756 0.628
0.0496617449993
t0 62.8318530718 12.5663706144
45 0.974187220007
46 0.99754073936
47 0.999203561553
48 0.879614487265
49 0.825679754402
50 0.626934324553
51 0.601065459565
52 0.958845966715
53 0.942906420159
54 0.714679520223
10 0.85206574538 0.145394510878
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0940978517254 0.667728879243 0.628
0.0186892479072
t0 62.8318530718 12.5663706144
45 0.908021011844
46 0.982900157963
47 0.902184331902
48 0.758204916649
49 0.932098700893
50 0.999369270789
51 0.970651113413
52 0.620323786262
53 0.999862793664
54 0.928845611314
10 0.900246169469 0.114876617977
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.105126604083 0.597677948601 0.628
0.0438826320768
t0 62.8318530718 12.5663706144
45 0.961115627166
46 0.615984721084
47 0.98971288565
48 0.99949434036
49 0.999539579416
50 0.595260565006
51 0.48164819456
52 0.961221405778
53 0.999714853065
54 0.496062500704
10 0.809975467279 0.21816330105
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0969177831968 0.648300559498 0.628
-0.0778583362312
t0 62.8318530718 12.5663706144
45 0.981336577987
46 0.972724608393
47 0.999158359954
48 0.764687433317
49 0.993873955528
50 0.855182498875
51 0.98873649792
52 0.287859775343
53 0.947431241917
54 0.815542606832
10 0.860653355607 0.206726465891
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.101717023233 0.617712267571 0.628
0.104656119107
t0 62.8318530718 12.5663706144
45 0.996802005969
46 0.944142048184
47 0.95636875791
48 0.228849890561
49 0.999905703789
50 0.8662554549
51 0.9997122661
52 0.647658599484
53 0.950081666831
54 0.720265334698
10 0.831004172843 0.231708027279
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0830609852394 0.756454464039 0.628
0.199925170279
t0 62.8318530718 12.5663706144
45 0.849774560067
46 0.834465671188
47 0.801556201421
48 0.997255256643
49 0.943991018581
50 0.953175571005
51 0.957545003664
52 0.996456421601
53 0.735816455042
54 0.892347253982
10 0.89623834132 0.0837964972248
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.105928817598 0.593151651238 0.628
-0.00645621700612
t0 62.8318530718 12.5663706144
45 0.993539504836
46 0.985445288413
47 0.505904091406
48 0.955900887706
49 0.999799511979
50 0.805044393802
51 0.997327195693
52 0.946412747444
53 0.634695630342
54 0.569890880279
10 0.83939601319 0.186472591522
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.099676484162 0.63035783816 0.628
-0.074222485153
t0 62.8318530718 12.5663706144
45 0.99787538618
46 0.992304284518
47 0.878583115901
48 0.999483917284
49 0.791957709366
50 0.407293580185
51 0.938281786068
52 0.943427647152
53 0.968473759069
54 0.929729731748
10 0.884741091747 0.170142229643
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.109482376456 0.573899243932 0.628
-0.183119654052
t0 62.8318530718 12.5663706144
45 0.915109958789
46 0.999081885116
47 0.992071746429
48 0.981969764502
49 0.979735255299
50 0.990222114687
51 0.922482025522
52 0.977306997929
53 0.960638158904
54 0.941530370909
10 0.966014827809 0.0283610948827
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.101654304867 0.618093381822 0.628
0.109759130088
t0 62.8318530718 12.5663706144
45 0.991689131522
46 0.922373232881
47 0.900388227798
48 0.746987857733
49 0.8435170793
50 0.872201641065
51 0.883040151165
52 0.887570289334
53 0.614154165244
54 0.947099466134
10 0.860902124218 0.102647596227
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.117394845063 0.535218160884 0.628
0.0452690476462
t0 62.8318530718 12.5663706144
45 0.98655693862
46 0.50213435225
47 0.906382470446
48 0.907547590437
49 0.999863059155
50 0.989819688675
51 0.423987255636
52 0.976940711867
53 0.972255603127
54 0.96186321059
10 0.86273508808 0.20287835881
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.094215904537 0.66689221295 0.628
0.156324227524
t0 62.8318530718 12.5663706144
45 0.985344198741
46 0.66459046622
47 0.717814536105
48 0.922110479258
49 0.738875298054
50 0.980993156721
51 0.754893934009
52 0.773540674421
53 0.94141028736
54 0.995216478928
10 0.847478950982 0.122125703145
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.090676291333 0.692924822444 0.628
-0.0260083602205
t0 62.8318530718 12.5663706144
45 0.966282727054
46 0.95070501934
47 0.999242638005
48 0.944566437433
49 0.700715406826
50 0.729320365746
51 0.937960409543
52 0.984762750968
53 0.999859504467
54 0.37800002323
10 0.859141528261 0.190271653159
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0966692547204 0.649967285395 0.628
-0.0750325211229
t0 62.8318530718 12.5663706144
45 0.999366635069
46 0.995043713512
47 0.993134242925
48 0.990129638792
49 0.999513386283
50 0.999886608129
51 0.878852005784
52 0.662460999657
53 0.875793583509
54 0.9202461888
10 0.931442700246 0.10176741241
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.107780418586 0.58296167241 0.628
0.0571922212893
t0 62.8318530718 12.5663706144
45 0.582802168258
46 0.990949816907
47 0.999347867951
48 0.737547238345
49 0.999962407002
50 0.948240089592
51 0.991018945665
52 0.908554475972
53 0.837954396677
54 0.989097845374
10 0.898547525174 0.133263436467
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0914994832669 0.686690796805 0.628
0.0612026284973
t0 62.8318530718 12.5663706144
45 0.914293080997
46 0.99766447059
47 0.978116261187
48 0.526832646514
49 0.956275890468
50 0.770428848066
51 0.921102779979
52 0.772164849187
53 0.983038006541
54 0.964925929903
10 0.878484276343 0.140827163778
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0999734862282 0.628485165841 0.628
-0.0885594154881
t0 62.8318530718 12.5663706144
45 0.998202093339
46 0.999652895602
47 0.977111221093
48 0.700663354382
49 0.994441459424
50 0.858610709585
51 0.821681529662
52 0.468698923621
53 0.988393683443
54 0.996808938974
10 0.880426480912 0.167748752838
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0949627178782 0.661647586292 0.628
0.00919613006005
t0 62.8318530718 12.5663706144
45 0.985931024139
46 0.982578495116
47 0.46076787067
48 0.92144502531
49 0.789155537067
50 0.992644253975
51 0.91728274022
52 0.798429293411
53 0.999376549842
54 0.763643128171
10 0.861125391792 0.158880269113
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.106039707319 0.592531370187 0.628
0.075680649156
t0 62.8318530718 12.5663706144
45 0.996261641942
46 0.981975458397
47 0.815500057771
48 0.999985997259
49 0.792763619049
50 0.395121514539
51 0.838084274376
52 0.99479255952
53 0.843321988148
54 0.767049125063
10 0.842485623606 0.173249568406
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.111034553344 0.565876577873 0.628
0.0923948378071
t0 62.8318530718 12.5663706144
45 0.985822785655
46 0.692642143486
47 0.868900859974
48 0.984964502881
49 0.975149401322
50 0.448833803983
51 0.953940285822
52 0.957013154401
53 0.433754815902
54 0.907524911338
10 0.820854666476 0.207052827899
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.114132030337 0.550519016321 0.628
0.202546185378
t0 62.8318530718 12.5663706144
45 0.997768385332
46 0.975798022533
47 0.957408330235
48 0.189690866146
49 0.964061024893
50 0.986562824212
51 0.98701324537
52 0.514175386408
53 0.975358859401
54 0.961800162096
10 0.850963710663 0.260119260183
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.091563319992 0.686212045143 0.628
0.029756800682
t0 62.8318530718 12.5663706144
45 0.928462503972
46 0.96656395113
47 0.955509387077
48 0.842901018142
49 0.539552856481
50 0.996006254919
51 0.709790249624
52 0.98132465634
53 0.950125684779
54 0.546059007766
10 0.841629557023 0.169478900383
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.107843988801 0.582618037132 0.628
-0.111987607265
t0 62.8318530718 12.5663706144
45 0.999737509646
46 0.817491624792
47 0.64269758161
48 0.968914565309
49 0.937372513589
50 0.781645674675
51 0.990023702037
52 0.989180516382
53 0.205785763194
54 0.877680247175
10 0.821052969841 0.23222318562
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.101728050034 0.617645310716 0.628
0.173852409186
t0 62.8318530718 12.5663706144
45 0.872083366508
46 0.899428191044
47 0.969831525184
48 0.970649668125
49 0.312826865812
50 0.977939845018
51 0.878702218517
52 0.725264142423
53 0.780010220177
54 0.964359950312
10 0.835109599312 0.192071006852
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.108743134342 0.577800644169 0.628
-0.0228401606661
t0 62.8318530718 12.5663706144
45 0.717079577606
46 0.999939416784
47 0.989457548543
48 0.819037420685
49 0.936762840561
50 0.999004680757
51 0.771343678141
52 0.894832779798
53 0.531358077358
54 0.972651216022
10 0.863146723626 0.146058676325
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0815841585283 0.770147712561 0.628
0.00619483236516
t0 62.8318530718 12.5663706144
45 0.983522157969
46 0.512423181912
47 0.863480916387
48 0.93649675332
49 0.929895275873
50 0.889583994832
51 0.998366198815
52 0.752554070573
53 0.714969297826
54 0.751861535361
10 0.833315338287 0.142824631452
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.113042006154 0.555827476966 0.628
-0.012585640771
t0 62.8318530718 12.5663706144
45 0.965237600935
46 0.973425011719
47 0.602826260177
48 0.737554264567
49 0.925182674254
50 0.914606364964
51 0.911179698235
52 0.368752573646
53 0.916109367925
54 0.891573456602
10 0.820644727302 0.185715448329
2 0.860569773871 0.159490368646 double average
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0977820914535 0.642570148969 0.628
0.0385252997075
t0 62.8318530718 25.1327412287
45 0.805050267317
46 0.938033739584
47 0.753533416623
48 0.557757010149
49 0.968025153686
50 0.467842533166
51 0.893749149646
52 0.230590887617
53 0.978997570167
54 0.595592401115
10 0.718917212907 0.236553316678
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0931379477824 0.674610666949 0.628
-0.0720930706366
t0 62.8318530718 25.1327412287
45 0.991948773217
46 0.684210959921
47 0.992853214421
48 0.831176014412
49 0.999999587304
50 0.992792591615
51 0.0528939788289
52 0.958088105313
53 0.924614854676
54 0.619307427031
10 0.804788550674 0.282257538341
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0837391283775 0.750328481908 0.628
0.343868345431
t0 62.8318530718 25.1327412287
45 0.882686902539
46 0.738016619835
47 0.734878750319
48 0.939283783502
49 0.986416487411
50 0.542146462844
51 0.871474049406
52 0.95913905868
53 0.622219194638
54 0.976097720543
10 0.825235902972 0.149077516702
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.113480423495 0.55368010743 0.628
0.0260398400402
t0 62.8318530718 25.1327412287
45 0.939702643556
46 0.814716327491
47 0.907411655961
48 0.981930338337
49 0.142523220666
50 0.775478667052
51 0.469280114522
52 0.88543751513
53 0.898573901949
54 0.326590470127
10 0.714164485479 0.278222496416
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.109346428318 0.574612760914 0.628
0.012787531587
t0 62.8318530718 25.1327412287
45 0.930808106606
46 0.899406977502
47 0.848752501285
48 0.828828150882
49 0.957299888756
50 0.188873588577
51 0.998715975062
52 0.758388859274
53 0.545420671008
54 0.764532010845
10 0.77210267298 0.229766109896
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0952523456985 0.659635756065 0.628
0.125302816235
t0 62.8318530718 25.1327412287
45 0.712232329141
46 0.536893154029
47 0.973553793511
48 0.746567414786
49 0.992478735024
50 0.996442408886
51 0.610960301085
52 0.986194706595
53 0.601192321937
54 0.931318126384
10 0.808783329138 0.176619356609
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0986475974559 0.636932420983 0.628
0.155508536337
t0 62.8318530718 25.1327412287
45 0.970400031508
46 0.846837586392
47 0.979838831693
48 0.279768971636
49 0.8758935281
50 0.488297108367
51 0.998668214119
52 0.380265771547
53 0.580955567237
54 0.999797201953
10 0.740072281255 0.265473676903
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0886178647086 0.70902016516 0.628
0.157599653262
t0 62.8318530718 25.1327412287
45 0.451477716836
46 0.995168073859
47 0.803945880001
48 0.346497835415
49 0.688303315463
50 0.808082563741
51 0.999969750372
52 0.831809245991
53 0.994399396748
54 0.689999365652
10 0.760965314408 0.212939791198
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0819452303958 0.766754242661 0.628
0.0961970373036
t0 62.8318530718 25.1327412287
45 0.668406218715
46 0.415906066478
47 0.992728181601
48 0.368363770888
49 0.772779248605
50 0.983417351799
51 0.575994107645
52 0.671668846654
53 0.989340818765
54 0.957743024804
10 0.739634763595 0.226632448724
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.108521031299 0.578983191732 0.628
-0.134813815709
t0 62.8318530718 25.1327412287
45 0.871308837278
46 0.384723338255
47 0.560190821043
48 0.979396058828
49 0.78043973089
50 0.981720284612
51 0.850068873903
52 0.202808675669
53 0.53169489706
54 0.664802132818
10 0.680715365036 0.246527509707
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.10681648933 0.588222412717 0.628
0.129128657454
t0 62.8318530718 25.1327412287
45 0.999938692575
46 0.844824758139
47 0.671628499496
48 0.980130172077
49 0.994662063029
50 0.0755195096041
51 0.725123705803
52 0.975710751276
53 0.789938544639
54 0.940042776641
10 0.799751947328 0.266433760048
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0975836249012 0.643877014565 0.628
0.203046213013
t0 62.8318530718 25.1327412287
45 0.84635126617
46 0.807113964798
47 0.3634842502
48 0.982408635621
49 0.912819368041
50 0.571465530456
51 0.571818529873
52 0.982751835924
53 0.591873266742
54 0.874138165211
10 0.750422481304 0.20016820177
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0957619198605 0.656125662093 0.628
0.063709888375
t0 62.8318530718 25.1327412287
45 0.828614468613
46 0.950185516792
47 0.662997491164
48 0.241280244886
49 0.98595761022
50 0.784744219978
51 0.892942340849
52 0.919400903935
53 0.728978656572
54 0.964070745975
10 0.795917219898 0.210669481803
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.100517079742 0.625086335906 0.628
0.171562118543
t0 62.8318530718 25.1327412287
45 0.387336712228
46 0.966116118354
47 0.791083717797
48 0.642192090044
49 0.985418133636
50 0.503597031579
51 0.707976293242
52 0.52335329207
53 0.755934722557
54 0.6832041537
10 0.694621226521 0.182931931974
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.116399761098 0.539793660046 0.628
-0.107012738264
t0 62.8318530718 25.1327412287
45 0.998187785943
46 0.826713683189
47 0.959819580726
48 0.97491461157
49 0.997456536723
50 0.999860004785
51 0.046158298748
52 0.814039110973
53 0.94853566145
54 0.292698159721
10 0.785838343383 0.319522992345
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.10735676624 0.585262161597 0.628
-0.0456712026638
t0 62.8318530718 25.1327412287
45 0.620011583524
46 0.95924695352
47 0.615255780992
48 0.934784067857
49 0.990649945911
50 0.932867537232
51 0.39411636952
52 0.786773112982
53 0.602897370155
54 0.990827072808
10 0.78274297945 0.200313908868
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.105402246726 0.596114931354 0.628
0.0338209728885
t0 62.8318530718 25.1327412287
45 0.985153387435
46 0.895344796369
47 0.999932780449
48 0.935994202779
49 0.985900956501
50 0.877689078805
51 0.366941269592
52 0.99209876941
53 0.641514652144
54 0.994630321112
10 0.86752002146 0.196032023187
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.103095304279 0.609454072724 0.628
-0.0163159435435
t0 62.8318530718 25.1327412287
45 0.997586181466
46 0.630846911805
47 0.942198010815
48 0.997716693069
49 0.665666966354
50 0.799373948388
51 0.999884898175
52 0.216872425728
53 0.579699624482
54 0.666284562898
10 0.749613022318 0.237913077822
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.116437636971 0.539618071154 0.628
-0.0233332392856
t0 62.8318530718 25.1327412287
45 0.53193074367
46 0.908664589145
47 0.980934170435
48 0.72838967251
49 0.874452011715
50 0.97727320449
51 0.691491996046
52 0.998295160385
53 0.919838362001
54 0.827675642814
10 0.843894555321 0.143338074193
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.102740971078 0.61155595876 0.628
0.143199373367
t0 62.8318530718 25.1327412287
45 0.493633619511
46 0.788103951742
47 0.245635449386
48 0.948993788414
49 0.860153465366
50 0.999973472103
51 0.436995463495
52 0.787910982514
53 0.996170242176
54 0.383607082302
10 0.694117751701 0.264348759521
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.107146689787 0.58640965201 0.628
0.121000048811
t0 62.8318530718 25.1327412287
45 0.354506061304
46 0.996405022308
47 0.828671167724
48 0.184599266496
49 0.996039715468
50 0.920746307368
51 0.401156684924
52 0.666327851732
53 0.592853508287
54 0.963877448564
10 0.690518303418 0.282212406381
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.119203540213 0.527097206671 0.628
0.0930973123885
t0 62.8318530718 25.1327412287
45 0.520138949062
46 0.794992260552
47 0.985170446921
48 0.577875307144
49 0.816726685756
50 0.298003690737
51 0.955986729675
52 0.958105573311
53 0.501290368462
54 0.598539533981
10 0.70068295456 0.222431804323
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.111898589622 0.561507104637 0.628
0.19915289727
t0 62.8318530718 25.1327412287
45 0.846197340408
46 0.866174161039
47 0.361657192393
48 0.592358524319
49 0.784575889563
50 0.550538852084
51 0.663739758036
52 0.737421920538
53 0.725262178844
54 0.994746667813
10 0.712267248504 0.171250080295
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.106860221501 0.587981684756 0.628
0.0496617449993
t0 62.8318530718 25.1327412287
45 0.950953754821
46 0.993450621925
47 0.997231815682
48 0.778160011411
49 0.759273207886
50 0.541253304062
51 0.275567036051
52 0.884297707065
53 0.839161319362
54 0.444527421642
10 0.746387619991 0.234410666306
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0940978517254 0.667728879243 0.628
0.0186892479072
t0 62.8318530718 25.1327412287
45 0.86236488954
46 0.965556256235
47 0.776245315384
48 0.499424304671
49 0.858970711933
50 0.998750709893
51 0.942774728568
52 0.23366198033
53 0.999650950143
54 0.845130251899
10 0.798253009859 0.234131965794
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.105126604083 0.597677948601 0.628
0.0438826320768
t0 62.8318530718 25.1327412287
45 0.906639788814
46 0.423087548518
47 0.965014118599
48 0.998377989099
49 0.998630781875
50 0.461467573374
51 0.293170844478
52 0.860402226823
53 0.999317248523
54 0.267442378949
10 0.717355049905 0.298269047565
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0969177831968 0.648300559498 0.628
-0.0778583362312
t0 62.8318530718 25.1327412287
45 0.965659949049
46 0.942213516477
47 0.998255075042
48 0.498750056631
49 0.982000092442
50 0.558622582819
51 0.974982523406
52 0.233250769284
53 0.858928099854
54 0.539733191505
10 0.755239585651 0.25925114406
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.101717023233 0.617712267571 0.628
0.104656119107
t0 62.8318530718 25.1327412287
45 0.994752857833
46 0.801961956266
47 0.86721620601
48 0.196532421361
49 0.999839010128
50 0.568277203892
51 0.999326205066
52 0.270027977702
53 0.910279562975
54 0.558490195375
10 0.716670359661 0.286689083246
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0830609852394 0.756454464039 0.628
0.199925170279
t0 62.8318530718 25.1327412287
45 0.683731367109
46 0.719368212893
47 0.6622214055
48 0.993763334114
49 0.832502389092
50 0.885310582824
51 0.919064260509
52 0.994629034944
53 0.609227026037
54 0.84047637405
10 0.814029398707 0.131530428121
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.105928817598 0.593151651238 0.628
-0.00645621700612
t0 62.8318530718 25.1327412287
45 0.979991322034
46 0.957446423465
47 0.300173407183
48 0.929158027337
49 0.999577980128
50 0.475157992595
51 0.992115456873
52 0.910516703079
53 0.426911297761
54 0.383967661351
10 0.735501627181 0.280864441878
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.099676484162 0.63035783816 0.628
-0.074222485153
t0 62.8318530718 25.1327412287
45 0.996426058637
46 0.983066557752
47 0.674304142238
48 0.998477835655
49 0.527838417628
50 0.324351639582
51 0.889358192465
52 0.786787295346
53 0.923089271407
54 0.913675453766
10 0.801737486447 0.215361347908
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.109482376456 0.573899243932 0.628
-0.183119654052
t0 62.8318530718 25.1327412287
45 0.851892910057
46 0.998344050953
47 0.985596830009
48 0.966487782464
49 0.961388566634
50 0.979881233423
51 0.826924969506
52 0.940278937725
53 0.898047568489
54 0.898969335011
10 0.930781218427 0.0560136123082
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.101654304867 0.618093381822 0.628
0.109759130088
t0 62.8318530718 25.1327412287
45 0.978824739404
46 0.812108846403
47 0.821011296476
48 0.552687557638
49 0.605448372022
50 0.66861266882
51 0.754145796173
52 0.832778775278
53 0.408660036655
54 0.868753320112
10 0.730303140898 0.161653121659
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.117394845063 0.535218160884 0.628
0.0452690476462
t0 62.8318530718 25.1327412287
45 0.969697644288
46 0.2945342053
47 0.866515639677
48 0.809472555328
49 0.999594250899
50 0.978153940801
51 0.0924738471088
52 0.93978586984
53 0.923013052294
54 0.920719616673
10 0.779396062221 0.300994563427
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.094215904537 0.66689221295 0.628
0.156324227524
t0 62.8318530718 25.1327412287
45 0.965785373644
46 0.345758087672
47 0.546015255914
48 0.860352649761
49 0.439447109794
50 0.960237458403
51 0.554683967405
52 0.548111646153
53 0.850875663045
54 0.98738800634
10 0.705865521813 0.23029609726
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.090676291333 0.692924822444 0.628
-0.0260083602205
t0 62.8318530718 25.1327412287
45 0.93875128157
46 0.885047089762
47 0.99795825221
48 0.882433872851
49 0.528599122797
50 0.583475007587
51 0.858161909205
52 0.957999700882
53 0.999819787767
54 0.221832137022
10 0.785407816166 0.243604734631
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0966692547204 0.649967285395 0.628
-0.0750325211229
t0 62.8318530718 25.1327412287
45 0.99877650916
46 0.990829793383
47 0.986654401038
48 0.976805988096
49 0.99881462742
50 0.999699632801
51 0.674906318297
52 0.496193064834
53 0.800891645569
54 0.803432993966
10 0.872700497456 0.16629539174
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.107780418586 0.58296167241 0.628
0.0571922212893
t0 62.8318530718 25.1327412287
45 0.312505193199
46 0.986223878185
47 0.998984864022
48 0.496166941475
49 0.999907998509
50 0.851023542605
51 0.97728969729
52 0.845075768979
53 0.714522436532
54 0.977408541681
10 0.815910886248 0.227270485549
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0914994832669 0.686690796805 0.628
0.0612026284973
t0 62.8318530718 25.1327412287
45 0.787916044296
46 0.995082747388
47 0.958175582394
48 0.272485369641
49 0.900286775039
50 0.483694041352
51 0.843794191002
52 0.515549638561
53 0.959648435118
54 0.913429534916
10 0.763006235971 0.236452919815
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0999734862282 0.628485165841 0.628
-0.0885594154881
t0 62.8318530718 25.1327412287
45 0.996400916548
46 0.999196631269
47 0.939082216554
48 0.337910139155
49 0.988175386448
50 0.769639011774
51 0.731451670207
52 0.285016021758
53 0.972565697761
54 0.989964068612
10 0.800940176009 0.261384598919
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0949627178782 0.661647586292 0.628
0.00919613006005
t0 62.8318530718 25.1327412287
45 0.958449608661
46 0.957481356229
47 0.207981772359
48 0.867117980906
49 0.511596639567
50 0.981977096194
51 0.796190792258
52 0.518968421057
53 0.998580355699
54 0.611443470668
10 0.74097874936 0.25304843878
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.106039707319 0.592531370187 0.628
0.075680649156
t0 62.8318530718 25.1327412287
45 0.993315703103
46 0.962226459582
47 0.587936591303
48 0.999956284253
49 0.618117320311
50 0.323382402041
51 0.481176897307
52 0.985310296394
53 0.752576029831
54 0.638446638217
10 0.734244462234 0.230214275181
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.111034553344 0.565876577873 0.628
0.0923948378071
t0 62.8318530718 25.1327412287
45 0.968794343852
46 0.474758074213
47 0.664768396769
48 0.950333548679
49 0.965024117999
50 0.261275904987
51 0.905643173301
52 0.944739448812
53 0.273968935027
54 0.738106275296
10 0.714741221894 0.270661619626
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.114132030337 0.550519016321 0.628
0.202546185378
t0 62.8318530718 25.1327412287
45 0.995784641626
46 0.92657006695
47 0.859909719154
48 0.113597181737
49 0.950356204099
50 0.953552054772
51 0.973399375088
52 0.207810519351
53 0.938925535516
54 0.925715468274
10 0.784562076657 0.314444263047
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.091563319992 0.686212045143 0.628
0.029756800682
t0 62.8318530718 25.1327412287
45 0.874604183384
46 0.895572030257
47 0.863071741486
48 0.757123816987
49 0.413084104451
50 0.992801744813
51 0.346258359908
52 0.952833113337
53 0.853979283361
54 0.286390258162
10 0.723571863615 0.253954365573
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.107843988801 0.582618037132 0.628
-0.111987607265
t0 62.8318530718 25.1327412287
45 0.99916960731
46 0.617407541162
47 0.513397607394
48 0.953859963757
49 0.881125167003
50 0.509659489953
51 0.969136392678
52 0.984918141336
53 0.0795448355596
54 0.626493419926
10 0.713471216608 0.284040661694
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.101728050034 0.617645310716 0.628
0.173852409186
t0 62.8318530718 25.1327412287
45 0.708089923341
46 0.676130178043
47 0.913698049053
48 0.963824887414
49 0.257293323147
50 0.920182279665
51 0.738327001939
52 0.484126322836
53 0.577683838104
54 0.927875798301
10 0.716723160184 0.217379269084
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.108743134342 0.577800644169 0.628
-0.0228401606661
t0 62.8318530718 25.1327412287
45 0.585824594525
46 0.999915409855
47 0.980280337631
48 0.617532772518
49 0.864611768912
50 0.99744944352
51 0.427038189467
52 0.838964660263
53 0.25214990453
54 0.934860884729
10 0.749862796595 0.250719380708
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0815841585283 0.770147712561 0.628
0.00619483236516
t0 62.8318530718 25.1327412287
45 0.947232174229
46 0.345781138402
47 0.851908775573
48 0.828574415213
49 0.790632979902
50 0.659845607156
51 0.994922060398
52 0.683891389283
53 0.681310588748
54 0.534546409534
10 0.731864553844 0.184618069095
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.113042006154 0.555827476966 0.628
-0.012585640771
t0 62.8318530718 25.1327412287
45 0.916823223868
46 0.923107976895
47 0.314948322135
48 0.600722495252
49 0.828398474694
50 0.7975667123
51 0.718291696167
52 0.316376728582
53 0.889680584273
54 0.680509393178
10 0.698642560734 0.215582306998
4 0.760228725759 0.230015451274 double average
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0977820914535 0.642570148969 0.628
0.0385252997075
t0 62.8318530718 50.2654824574
45 0.663234113584
46 0.828468593993
47 0.43071642534
48 0.278312335309
49 0.94789718019
50 0.319778587831
51 0.773026070314
52 0.173613928247
53 0.955113298209
54 0.203858942993
10 0.557401947601 0.294027749672
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0931379477824 0.674610666949 0.628
-0.0720930706366
t0 62.8318530718 50.2654824574
45 0.984887657515
46 0.494516990138
47 0.985515604676
48 0.680567858542
49 0.99999871385
50 0.977039906036
51 0.0282379090197
52 0.887004279595
53 0.815404769953
54 0.366263559817
10 0.721943724914 0.312753778634
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0837391283775 0.750328481908 0.628
0.343868345431
t0 62.8318530718 50.2654824574
45 0.747059873645
46 0.485405527323
47 0.557938107758
48 0.85242136564
49 0.966622195176
50 0.33779331792
51 0.66941073594
52 0.900644547169
53 0.520129758691
54 0.963109363159
10 0.700053479242 0.208981840915
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.113480423495 0.55368010743 0.628
0.0260398400402
t0 62.8318530718 50.2654824574
45 0.920808664375
46 0.714406390556
47 0.779805153144
48 0.94331503574
49 0.0896463284287
50 0.482484609618
51 0.344602105344
52 0.753595708235
53 0.810206811321
54 0.12472929952
10 0.596360010628 0.299871512232
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.109346428318 0.574612760914 0.628
0.012787531587
t0 62.8318530718 50.2654824574
45 0.864826399459
46 0.793304105684
47 0.695658545807
48 0.722891806698
49 0.908491352919
50 0.0451939731777
51 0.996216069281
52 0.431660352664
53 0.253413965318
54 0.477543757296
10 0.61892003283 0.291820533839
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0952523456985 0.659635756065 0.628
0.125302816235
t0 62.8318530718 50.2654824574
45 0.601982905524
46 0.483528093018
47 0.959970665401
48 0.560363744192
49 0.980338418169
50 0.992613315264
51 0.31126350644
52 0.97040831439
53 0.348611510197
54 0.817606871466
10 0.702668734406 0.258695456582
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0986475974559 0.636932420983 0.628
0.155508536337
t0 62.8318530718 50.2654824574
45 0.94626877718
46 0.724123319253
47 0.948159185115
48 0.169698999603
49 0.709764824017
50 0.248248723612
51 0.998078121841
52 0.264563953507
53 0.235989252289
54 0.999388879935
10 0.624428403635 0.336822071098
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0886178647086 0.70902016516 0.628
0.157599653262
t0 62.8318530718 50.2654824574
45 0.211606897244
46 0.983442912754
47 0.651813995512
48 0.295624925651
49 0.385047554973
50 0.645978590088
51 0.999919896408
52 0.697554172539
53 0.990662708162
54 0.430267036986
10 0.629191869032 0.279979079258
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0819452303958 0.766754242661 0.628
0.0961970373036
t0 62.8318530718 50.2654824574
45 0.450745767745
46 0.408882908629
47 0.974825058391
48 0.291357716846
49 0.694485417466
50 0.953880431847
51 0.231064493024
52 0.247715893112
53 0.970283909376
54 0.888518242563
10 0.6111759839 0.30133647803
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.108521031299 0.578983191732 0.628
-0.134813815709
t0 62.8318530718 50.2654824574
45 0.844940771003
46 0.280264787648
47 0.313880468868
48 0.952215821604
49 0.61790044217
50 0.952411630725
51 0.505123921573
52 0.114909469724
53 0.364037167726
54 0.437707475757
10 0.53833919568 0.279458835657
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.10681648933 0.588222412717 0.628
0.129128657454
t0 62.8318530718 50.2654824574
45 0.999846988157
46 0.679252765754
47 0.432048190199
48 0.948023063303
49 0.992003223047
50 0.05671522886
51 0.395669324123
52 0.95064217086
53 0.578572866545
54 0.888542280715
10 0.692131610156 0.304605603733
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0975836249012 0.643877014565 0.628
0.203046213013
t0 62.8318530718 50.2654824574
45 0.783226456286
46 0.459374309285
47 0.204970737352
48 0.951903395924
49 0.760921833126
50 0.332870253233
51 0.198009059299
52 0.948857682514
53 0.452892664982
54 0.805442220739
10 0.589846861274 0.278675507794
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0957619198605 0.656125662093 0.628
0.063709888375
t0 62.8318530718 50.2654824574
45 0.708560656096
46 0.880132538665
47 0.264174459084
48 0.0719839874728
49 0.978513060832
50 0.508625329811
51 0.762451070624
52 0.873607225318
53 0.534883964959
54 0.950978129399
10 0.653391042226 0.28872682622
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.100517079742 0.625086335906 0.628
0.171562118543
t0 62.8318530718 50.2654824574
45 0.280998997479
46 0.917576146199
47 0.5548923368
48 0.432159337326
49 0.951674458884
50 0.328619983336
51 0.37175692469
52 0.210399304406
53 0.414129235097
54 0.398527203955
10 0.486073392817 0.240701805151
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.116399761098 0.539793660046 0.628
-0.107012738264
t0 62.8318530718 50.2654824574
45 0.996132907575
46 0.707552010042
47 0.923789604104
48 0.944524559566
49 0.992628429221
50 0.999758002001
51 0.0233217183633
52 0.5549720251
53 0.885816507289
54 0.183590596238
10 0.72120863595 0.338931708596
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.10735676624 0.585262161597 0.628
-0.0456712026638
t0 62.8318530718 50.2654824574
45 0.578443954322
46 0.942433255186
47 0.371304254316
48 0.875709303927
49 0.97572951686
50 0.790552487864
51 0.172056729785
52 0.719068061734
53 0.2778738684
54 0.981288121174
10 0.668445955357 0.286903383739
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.105402246726 0.596114931354 0.628
0.0338209728885
t0 62.8318530718 50.2654824574
45 0.971753302095
46 0.815554055829
47 0.999857548256
48 0.880688981388
49 0.966028445933
50 0.682441741186
51 0.0988471810633
52 0.976901795842
53 0.424320001557
54 0.986257751479
10 0.780265080463 0.285030266361
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.103095304279 0.609454072724 0.628
-0.0163159435435
t0 62.8318530718 50.2654824574
45 0.995517560037
46 0.45949821097
47 0.911006639544
48 0.993952282611
49 0.414938002753
50 0.469356419984
51 0.999832221284
52 0.0269366714044
53 0.212720985765
54 0.447640220764
10 0.593139921512 0.337699485614
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.116437636971 0.539618071154 0.628
-0.0233332392856
t0 62.8318530718 50.2654824574
45 0.346281898047
46 0.817042342986
47 0.95494945451
48 0.551621041068
49 0.751050786405
50 0.947526219337
51 0.411180432467
52 0.996298491459
53 0.846812606024
54 0.724125231845
10 0.734688850415 0.21702965255
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.102740971078 0.61155595876 0.628
0.143199373367
t0 62.8318530718 50.2654824574
45 0.15774875198
46 0.399340820339
47 0.142442166153
48 0.85252476293
49 0.641534562614
50 0.999971948073
51 0.393042548518
52 0.50560159117
53 0.992381545228
54 0.167811269916
10 0.525239996692 0.317377239247
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.107146689787 0.58640965201 0.628
0.121000048811
t0 62.8318530718 50.2654824574
45 0.161322900871
46 0.989979075173
47 0.50944098375
48 0.107632787711
49 0.993439764348
50 0.792445414113
51 0.0232230997562
52 0.592685431516
53 0.453813450751
54 0.919736446996
10 0.554371935499 0.349640610442
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.119203540213 0.527097206671 0.628
0.0930973123885
t0 62.8318530718 50.2654824574
45 0.253861579595
46 0.778783983326
47 0.960505216979
48 0.369817134147
49 0.649966387254
50 0.146314890693
51 0.875370080474
52 0.942695597918
53 0.21933516762
54 0.280151722352
10 0.547680176036 0.309217471987
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.111898589622 0.561507104637 0.628
0.19915289727
t0 62.8318530718 50.2654824574
45 0.631415700347
46 0.726782511896
47 0.0942262698814
48 0.379920599967
49 0.696632978884
50 0.463255828603
51 0.355284757728
52 0.564535587731
53 0.437750464422
54 0.987942540868
10 0.533774724033 0.23312000994
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.106860221501 0.587981684756 0.628
0.0496617449993
t0 62.8318530718 50.2654824574
45 0.906191352165
46 0.987908516763
47 0.991406273364
48 0.638206579564
49 0.744176335669
50 0.360881576556
51 0.124662516403
52 0.705987411897
53 0.593754682682
54 0.216951513209
10 0.627012675827 0.292146635566
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0940978517254 0.667728879243 0.628
0.0186892479072
t0 62.8318530718 50.2654824574
45 0.792705884183
46 0.923811234204
47 0.570545201527
48 0.242504183919
49 0.793028049209
50 0.995761202781
51 0.867992850761
52 0.0612270845309
53 0.999199004861
54 0.724943616018
10 0.697171831199 0.301196016184
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.105126604083 0.597677948601 0.628
0.0438826320768
t0 62.8318530718 50.2654824574
45 0.823804679254
46 0.177840038735
47 0.90684433526
48 0.995954143494
49 0.996901322323
50 0.310614666782
51 0.209337132059
52 0.584272382369
53 0.998232557759
54 0.105045806672
10 0.610884706471 0.357178403249
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0969177831968 0.648300559498 0.628
-0.0778583362312
t0 62.8318530718 50.2654824574
45 0.94547545491
46 0.846808953655
47 0.996201910975
48 0.267550755445
49 0.94822812325
50 0.185646008682
51 0.93132840401
52 0.16006566561
53 0.584279947417
54 0.165458132146
10 0.60310433561 0.351143357592
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.101717023233 0.617712267571 0.628
0.104656119107
t0 62.8318530718 50.2654824574
45 0.990396323539
46 0.529729934184
47 0.651821781169
48 0.124931237458
49 0.999596609038
50 0.211946647427
51 0.998326184331
52 0.0951974440673
53 0.747989530044
54 0.356143555022
10 0.570607924628 0.343831811725
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0830609852394 0.756454464039 0.628
0.199925170279
t0 62.8318530718 50.2654824574
45 0.480340074378
46 0.482436821124
47 0.570425589971
48 0.983814101994
49 0.620827552174
50 0.75933606862
51 0.821895156255
52 0.992674089282
53 0.488898287248
54 0.667133755023
10 0.686778149607 0.186313107174
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.105928817598 0.593151651238 0.628
-0.00645621700612
t0 62.8318530718 50.2654824574
45 0.936707476594
46 0.849254054447
47 0.140113905729
48 0.841930047271
49 0.998836216083
50 0.2110449162
51 0.973867440036
52 0.900611207577
53 0.218074447355
54 0.243050827962
10 0.631349053925 0.353479480112
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.099676484162 0.63035783816 0.628
-0.074222485153
t0 62.8318530718 50.2654824574
45 0.994146544413
46 0.957045963575
47 0.447048033863
48 0.995911099512
49 0.0734646208252
50 0.163633297217
51 0.76678305791
52 0.476885577134
53 0.840249701367
54 0.844523408019
10 0.655969130383 0.325543938064
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.109482376456 0.573899243932 0.628
-0.183119654052
t0 62.8318530718 50.2654824574
45 0.75389885911
46 0.996696320462
47 0.970737410713
48 0.936455123286
49 0.927442627121
50 0.956728025219
51 0.676990647983
52 0.870078321566
53 0.786653476956
54 0.808290303051
10 0.868397111547 0.101439046141
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.101654304867 0.618093381822 0.628
0.109759130088
t0 62.8318530718 50.2654824574
45 0.950103432345
46 0.507862610286
47 0.7139184662
48 0.44192189497
49 0.133724856698
50 0.319652451129
51 0.484645828148
52 0.616226582157
53 0.236002341417
54 0.719043218878
10 0.512310168223 0.234174182597
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.117394845063 0.535218160884 0.628
0.0452690476462
t0 62.8318530718 50.2654824574
45 0.891422846683
46 0.16991722364
47 0.718813875644
48 0.668466445545
49 0.999049795075
50 0.937481936104
51 0.0205033993116
52 0.831779431714
53 0.849447821134
54 0.839073795552
10 0.69259565704 0.313849742836
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.094215904537 0.66689221295 0.628
0.156324227524
t0 62.8318530718 50.2654824574
45 0.865433381489
46 0.151116602113
47 0.224649499111
48 0.740327383886
49 0.157453285586
50 0.926006249075
51 0.138593985054
52 0.21065316172
53 0.614627121078
54 0.971820648266
10 0.500068131738 0.337304886161
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.090676291333 0.692924822444 0.628
-0.0260083602205
t0 62.8318530718 50.2654824574
45 0.893904404396
46 0.790590314434
47 0.995839307155
48 0.705215218908
49 0.297055536226
50 0.415977386035
51 0.696417076736
52 0.902651488774
53 0.999763120187
54 0.10169218645
10 0.67991060393 0.293472570488
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0966692547204 0.649967285395 0.628
-0.0750325211229
t0 62.8318530718 50.2654824574
45 0.997704017969
46 0.981933524087
47 0.974229508355
48 0.945806079964
49 0.99713321182
50 0.999431889916
51 0.39436844718
52 0.378419991099
53 0.614096150181
54 0.546273211296
10 0.782939603187 0.253126493319
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.107780418586 0.58296167241 0.628
0.0571922212893
t0 62.8318530718 50.2654824574
45 0.108232399848
46 0.985181133932
47 0.996919016859
48 0.241046003595
49 0.999760446839
50 0.681710996229
51 0.94812067049
52 0.759601277855
53 0.480387487482
54 0.961862932113
10 0.716282236524 0.316192121396
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0914994832669 0.686690796805 0.628
0.0612026284973
t0 62.8318530718 50.2654824574
45 0.619307261827
46 0.984000782276
47 0.867324783171
48 0.119080774181
49 0.843049620755
50 0.237060920337
51 0.586798170785
52 0.198371221116
53 0.901638975968
54 0.805387263493
10 0.616201977391 0.305515634582
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0999734862282 0.628485165841 0.628
-0.0885594154881
t0 62.8318530718 50.2654824574
45 0.993037891851
46 0.998424681612
47 0.826735004936
48 0.0489455586699
49 0.980517888247
50 0.550323626624
51 0.509107520896
52 0.134224457095
53 0.933414915074
54 0.9751747318
10 0.69499062768 0.346763617916
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0949627178782 0.661647586292 0.628
0.00919613006005
t0 62.8318530718 50.2654824574
45 0.87262518021
46 0.861717172359
47 0.136013053516
48 0.63038853172
49 0.23648643058
50 0.95207597165
51 0.473594919921
52 0.199895416304
53 0.997056657441
54 0.498365379547
10 0.585821871325 0.309380451169
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.106039707319 0.592531370187 0.628
0.075680649156
t0 62.8318530718 50.2654824574
45 0.986580006259
46 0.916582986658
47 0.356030868656
48 0.999850145963
49 0.332410203379
50 0.224816757224
51 0.121988825538
52 0.952869928506
53 0.697946885934
54 0.556270248034
10 0.614534685615 0.323085424004
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.111034553344 0.565876577873 0.628
0.0923948378071
t0 62.8318530718 50.2654824574
45 0.911370059837
46 0.260586152526
47 0.401863722552
48 0.884767699012
49 0.958754436707
50 0.197270998184
51 0.623740584565
52 0.940323557781
53 0.221302377002
54 0.355661587378
10 0.575564117554 0.306092283633
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.114132030337 0.550519016321 0.628
0.202546185378
t0 62.8318530718 50.2654824574
45 0.991905492691
46 0.836073848236
47 0.640582088576
48 0.10167031375
49 0.934695096324
50 0.863215665459
51 0.949493023255
52 0.0764597429451
53 0.805571872899
54 0.879092490951
10 0.707875963509 0.322586950394
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.091563319992 0.686212045143 0.628
0.029756800682
t0 62.8318530718 50.2654824574
45 0.81028398302
46 0.722875229686
47 0.632980954944
48 0.560720643242
49 0.392821571539
50 0.974079494307
51 0.121106841894
52 0.917605201715
53 0.610120202852
54 0.0954450393542
10 0.583803916255 0.2875888337
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.107843988801 0.582618037132 0.628
-0.111987607265
t0 62.8318530718 50.2654824574
45 0.997451893026
46 0.183523083271
47 0.40503259737
48 0.917130600247
49 0.67883917774
50 0.359817072051
51 0.930250759989
52 0.976865434111
53 0.0475607922623
54 0.361619060292
10 0.585809047036 0.338378845241
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.101728050034 0.617645310716 0.628
0.173852409186
t0 62.8318530718 50.2654824574
45 0.466637717409
46 0.312167154186
47 0.730475148363
48 0.958114917953
49 0.208172788012
50 0.792792867943
51 0.655599893082
52 0.239600472982
53 0.295737547818
54 0.863237224996
10 0.552253573274 0.266205257142
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.108743134342 0.577800644169 0.628
-0.0228401606661
t0 62.8318530718 50.2654824574
45 0.435227177664
46 0.999897812285
47 0.957470223808
48 0.366088572161
49 0.801321865485
50 0.99236521442
51 0.0735778033203
52 0.634835677049
53 0.136427762285
54 0.805274502341
10 0.620248661082 0.330956103876
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0815841585283 0.770147712561 0.628
0.00619483236516
t0 62.8318530718 50.2654824574
45 0.807469607253
46 0.24754816629
47 0.792161653886
48 0.574412736967
49 0.630639720278
50 0.382083318562
51 0.988636798175
52 0.659826022919
53 0.530556954236
54 0.219408441797
10 0.583274342036 0.235534652043
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.113042006154 0.555827476966 0.628
-0.012585640771
t0 62.8318530718 50.2654824574
45 0.825339034979
46 0.725239285834
47 0.200158751665
48 0.3369838586
49 0.650643095759
50 0.613050915598
51 0.403204289356
52 0.274372725716
53 0.829422266269
54 0.291885895791
10 0.515030011957 0.227679530422
8 0.629030633577 0.29223132568 double average
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0977820914535 0.642570148969 0.628
0.0385252997075
t0 62.8318530718 62.8318530718
45 0.602839276634
46 0.773407510766
47 0.239367714095
48 0.200267038805
49 0.929564164092
50 0.256913958461
51 0.719980540219
52 0.153597456641
53 0.941770391337
54 0.092697662237
10 0.491040571329 0.318645968814
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0931379477824 0.674610666949 0.628
-0.0720930706366
t0 62.8318530718 62.8318530718
45 0.979949738684
46 0.422422945297
47 0.979574960953
48 0.625279866088
49 0.999998252556
50 0.968330302374
51 0.0258639081432
52 0.851828549181
53 0.752332126493
54 0.290356282076
10 0.689593693185 0.323750109031
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0837391283775 0.750328481908 0.628
0.343868345431
t0 62.8318530718 62.8318530718
45 0.685035438732
46 0.363445952977
47 0.476135385054
48 0.813459712256
49 0.956246268131
50 0.262954283133
51 0.570916672917
52 0.873768763707
53 0.512710468709
54 0.9594859664
10 0.647415891202 0.235535492916
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.113480423495 0.55368010743 0.628
0.0260398400402
t0 62.8318530718 62.8318530718
45 0.897711194786
46 0.654091430382
47 0.728150852215
48 0.920847692913
49 0.0798892169658
50 0.334493312681
51 0.293740653398
52 0.69150539378
53 0.760400014302
54 0.0893992681135
10 0.545022902954 0.301714638925
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.109346428318 0.574612760914 0.628
0.012787531587
t0 62.8318530718 62.8318530718
45 0.828562942284
46 0.746395289048
47 0.61373392168
48 0.668520719554
49 0.889529639513
50 0.0280290563051
51 0.99488821126
52 0.338200511731
53 0.165452860875
54 0.408990602038
10 0.568230375429 0.304833211555
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0952523456985 0.659635756065 0.628
0.125302816235
t0 62.8318530718 62.8318530718
45 0.598021335183
46 0.431845585788
47 0.950228522923
48 0.488151282489
49 0.974404669361
50 0.990446689402
51 0.238267522624
52 0.956369679895
53 0.259896967222
54 0.771489729286
10 0.665912198417 0.285580427342
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0986475974559 0.636932420983 0.628
0.155508536337
t0 62.8318530718 62.8318530718
45 0.939296843622
46 0.6722882126
47 0.934395892491
48 0.159215370735
49 0.570571784301
50 0.23245524426
51 0.998048834111
52 0.180151751985
53 0.191687146904
54 0.999100823787
10 0.58772119048 0.349517294429
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0886178647086 0.70902016516 0.628
0.157599653262
t0 62.8318530718 62.8318530718
45 0.15914678352
46 0.978456428298
47 0.567577203304
48 0.293909652743
49 0.260317469024
50 0.565204491857
51 0.999897276076
52 0.627071128902
53 0.987877411017
54 0.360035783849
10 0.579949362859 0.302254929193
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0819452303958 0.766754242661 0.628
0.0961970373036
t0 62.8318530718 62.8318530718
45 0.40497846501
46 0.374356883352
47 0.96792332786
48 0.265886452019
49 0.682791478219
50 0.929586985508
51 0.18362926363
52 0.144212163875
53 0.956797119517
54 0.841666262267
10 0.575182840126 0.318132780054
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.108521031299 0.578983191732 0.628
-0.134813815709
t0 62.8318530718 62.8318530718
45 0.835337216672
46 0.241318873824
47 0.250889255159
48 0.934544422392
49 0.55893257001
50 0.933471283247
51 0.375987888972
52 0.0654485268178
53 0.291774057972
54 0.359559218826
10 0.484726331389 0.29775580369
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.10681648933 0.588222412717 0.628
0.129128657454
t0 62.8318530718 62.8318530718
45 0.999806976323
46 0.579532765482
47 0.345292205545
48 0.935732401295
49 0.991060345158
50 0.046764031647
51 0.296629342061
52 0.931534419103
53 0.512612314173
54 0.862081864592
10 0.650104666538 0.32404052594
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0975836249012 0.643877014565 0.628
0.203046213013
t0 62.8318530718 62.8318530718
45 0.766813958144
46 0.358483164362
47 0.109668296823
48 0.935560985562
49 0.672614483572
50 0.213432753471
51 0.110462859783
52 0.927300302883
53 0.353826781922
54 0.766932695175
10 0.52150962817 0.311050353681
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0957619198605 0.656125662093 0.628
0.063709888375
t0 62.8318530718 62.8318530718
45 0.64406893359
46 0.838588042432
47 0.184352677479
48 0.0355209264851
49 0.972763340255
50 0.401543942042
51 0.689223511211
52 0.83505730787
53 0.475042107618
54 0.925841224718
10 0.60020020137 0.302258550178
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.100517079742 0.625086335906 0.628
0.171562118543
t0 62.8318530718 62.8318530718
45 0.263598830791
46 0.891090689725
47 0.443587059947
48 0.33739303476
49 0.933012015757
50 0.237611927426
51 0.193441262538
52 0.132242207646
53 0.31717076982
54 0.341141680434
10 0.409028947884 0.26456322779
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.116399761098 0.539793660046 0.628
-0.107012738264
t0 62.8318530718 62.8318530718
45 0.995352871962
46 0.647811837769
47 0.906394040631
48 0.93033774703
49 0.990494396632
50 0.999722906017
51 0.0213669191107
52 0.45558487794
53 0.862426053027
54 0.144661785378
10 0.69541534355 0.348523441217
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.10735676624 0.585262161597 0.628
-0.0456712026638
t0 62.8318530718 62.8318530718
45 0.498892868793
46 0.941279362549
47 0.303133911233
48 0.833061745491
49 0.970645608193
50 0.728966515829
51 0.128357978583
52 0.660319215658
53 0.190296490284
54 0.976063013763
10 0.623101671038 0.308736153458
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.105402246726 0.596114931354 0.628
0.0338209728885
t0 62.8318530718 62.8318530718
45 0.963185919777
46 0.782736615287
47 0.999820606587
48 0.850802621768
49 0.955469124067
50 0.586332854748
51 0.0468662133754
52 0.968013296942
53 0.350801962825
54 0.981412388547
10 0.748544160392 0.307068789213
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.103095304279 0.609454072724 0.628
-0.0163159435435
t0 62.8318530718 62.8318530718
45 0.994366722254
46 0.381517108397
47 0.887105710104
48 0.991809521966
49 0.350423295338
50 0.377991857287
51 0.99979205342
52 0.0166415436925
53 0.134875353265
54 0.347606482905
10 0.548212964863 0.361129568393
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.116437636971 0.539618071154 0.628
-0.0233332392856
t0 62.8318530718 62.8318530718
45 0.326509655922
46 0.782637799712
47 0.940735597115
48 0.481532063399
49 0.688351682927
50 0.934004356819
51 0.317027457381
52 0.995471124168
53 0.807823995931
54 0.673124678556
10 0.694721841193 0.235146867599
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.102740971078 0.61155595876 0.628
0.143199373367
t0 62.8318530718 62.8318530718
45 0.0817901565605
46 0.208835589518
47 0.101542579425
48 0.796130569503
49 0.546432719074
50 0.999969833337
51 0.375954348396
52 0.37934866049
53 0.990722419077
54 0.118714003585
10 0.459944087897 0.340345480511
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.107146689787 0.58640965201 0.628
0.121000048811
t0 62.8318530718 62.8318530718
45 0.121486153264
46 0.986816319151
47 0.380760234676
48 0.0782601165031
49 0.991387219894
50 0.759162292356
51 0.0123577469695
52 0.589445844569
53 0.3871020418
54 0.902234157276
10 0.520901212646 0.360130141862
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.119203540213 0.527097206671 0.628
0.0930973123885
t0 62.8318530718 62.8318530718
45 0.195074428163
46 0.763154926494
47 0.945874372662
48 0.282558281594
49 0.542818613128
50 0.122103443483
51 0.84734209109
52 0.929709987111
53 0.162317073706
54 0.239767076762
10 0.503072029419 0.322476042292
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.111898589622 0.561507104637 0.628
0.19915289727
t0 62.8318530718 62.8318530718
45 0.552368221633
46 0.65473992375
47 0.0736579724694
48 0.313993572355
49 0.653016889279
50 0.458378285925
51 0.280153992841
52 0.457002663464
53 0.319265671125
54 0.985244096952
10 0.474782128979 0.240862550965
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.106860221501 0.587981684756 0.628
0.0496617449993
t0 62.8318530718 62.8318530718
45 0.88307720443
46 0.984912279405
47 0.988542831974
48 0.596480522533
49 0.701629479069
50 0.359055078289
51 0.0623664879241
52 0.652293946583
53 0.520873799283
54 0.136030087975
10 0.588526171747 0.309781873184
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0940978517254 0.667728879243 0.628
0.0186892479072
t0 62.8318530718 62.8318530718
45 0.737071554112
46 0.904999540274
47 0.503639914329
48 0.170824514859
49 0.761397419821
50 0.994142986814
51 0.816987625729
52 0.0497796746089
53 0.998965572578
54 0.665694459769
10 0.660350326289 0.310416127538
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.105126604083 0.597677948601 0.628
0.0438826320768
t0 62.8318530718 62.8318530718
45 0.790740867861
46 0.11653374683
47 0.8798044124
48 0.994845839075
49 0.99604508561
50 0.25393436712
51 0.16955257917
52 0.46949734545
53 0.997673604044
54 0.0794659355017
10 0.574809378306 0.374966509564
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0969177831968 0.648300559498 0.628
-0.0778583362312
t0 62.8318530718 62.8318530718
45 0.937536338749
46 0.810693911821
47 0.994694477105
48 0.181247390454
49 0.926777463895
50 0.102366457007
51 0.900039495156
52 0.130735138425
53 0.401485985784
54 0.0586715894259
10 0.544424824782 0.381533000752
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.101717023233 0.617712267571 0.628
0.104656119107
t0 62.8318530718 62.8318530718
45 0.988118737298
46 0.416024878282
47 0.544251639416
48 0.0993646242193
49 0.999504277372
50 0.135880225069
51 0.997704821415
52 0.0342366267643
53 0.677487866364
54 0.260682245587
10 0.515325594179 0.366188226097
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0830609852394 0.756454464039 0.628
0.199925170279
t0 62.8318530718 62.8318530718
45 0.383950796631
46 0.388769477923
47 0.541263300091
48 0.979192228312
49 0.536305906562
50 0.70837414493
51 0.772957606149
52 0.991303584267
53 0.477314054519
54 0.595807394543
10 0.637523849393 0.209369550198
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.105928817598 0.593151651238 0.628
-0.00645621700612
t0 62.8318530718 62.8318530718
45 0.91842528452
46 0.789766657984
47 0.101280493035
48 0.814130192416
49 0.998450348553
50 0.138577690033
51 0.965655946406
52 0.899679154065
53 0.178587023605
54 0.17482983894
10 0.597938262956 0.372220375865
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.099676484162 0.63035783816 0.628
-0.074222485153
t0 62.8318530718 62.8318530718
45 0.993549167603
46 0.944896468859
47 0.358568419081
48 0.993919790418
49 0.0333164725988
50 0.128477493814
51 0.72585693908
52 0.368276027953
53 0.80635249872
54 0.816463227835
10 0.616967650596 0.344507599999
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.109482376456 0.573899243932 0.628
-0.183119654052
t0 62.8318530718 62.8318530718
45 0.704129524867
46 0.995844766699
47 0.963656950977
48 0.921104071031
49 0.909429004193
50 0.943620740793
51 0.610056833795
52 0.837223507229
53 0.732844291349
54 0.767834600452
10 0.838574429139 0.12236272741
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.101654304867 0.618093381822 0.628
0.109759130088
t0 62.8318530718 62.8318530718
45 0.932737946533
46 0.409698590203
47 0.597463297049
48 0.405515449567
49 0.0508711746707
50 0.220395567253
51 0.358235070044
52 0.525865520522
53 0.188030232724
54 0.667595510831
10 0.43564083594 0.244641969325
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.117394845063 0.535218160884 0.628
0.0452690476462
t0 62.8318530718 62.8318530718
45 0.844702814941
46 0.142500372211
47 0.680627934936
48 0.601966278642
49 0.99880226433
50 0.9159444922
51 0.0185968335543
52 0.785671643258
53 0.809085830147
54 0.802818989213
10 0.660071745343 0.309164059575
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.094215904537 0.66689221295 0.628
0.156324227524
t0 62.8318530718 62.8318530718
45 0.811194233811
46 0.104758382609
47 0.154871495419
48 0.697466743883
49 0.111980837677
50 0.903099201899
51 0.0573522716322
52 0.0772198827188
53 0.485245484122
54 0.962637907149
10 0.436582644092 0.356780938582
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.090676291333 0.692924822444 0.628
-0.0260083602205
t0 62.8318530718 62.8318530718
45 0.869426009594
46 0.746182697961
47 0.994789238749
48 0.610460375145
49 0.211233997752
50 0.313085698929
51 0.624091138767
52 0.878203952649
53 0.999715126236
54 0.0887176280929
10 0.633590586388 0.311650915647
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0966692547204 0.649967285395 0.628
-0.0750325211229
t0 62.8318530718 62.8318530718
45 0.9971187366
46 0.977929889156
47 0.967952699047
48 0.933318497998
49 0.996229766789
50 0.999320851734
51 0.301054109456
52 0.367589344419
53 0.475467926733
54 0.467244370773
10 0.74832261927 0.28635633945
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.107780418586 0.58296167241 0.628
0.0571922212893
t0 62.8318530718 62.8318530718
45 0.077628370858
46 0.983323312636
47 0.996177287207
48 0.169047578683
49 0.99969239013
50 0.607567724072
51 0.932108914988
52 0.711606024598
53 0.37873839712
54 0.954928437657
10 0.681081843795 0.339740645998
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0914994832669 0.686690796805 0.628
0.0612026284973
t0 62.8318530718 62.8318530718
45 0.541911257521
46 0.976782596843
47 0.800123258912
48 0.106624460768
49 0.828326059552
50 0.200880680615
51 0.448163765049
52 0.096089173695
53 0.863630055466
54 0.76255725783
10 0.562508856625 0.316083432395
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0999734862282 0.628485165841 0.628
-0.0885594154881
t0 62.8318530718 62.8318530718
45 0.991267903458
46 0.998050472666
47 0.759799125502
48 0.0419409317767
49 0.97692569548
50 0.537590174492
51 0.457221698717
52 0.0947123402908
53 0.913500139891
54 0.96848621645
10 0.673949469872 0.353489582914
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0949627178782 0.661647586292 0.628
0.00919613006005
t0 62.8318530718 62.8318530718
45 0.836183585006
46 0.804086567327
47 0.10022504033
48 0.569897309189
49 0.166726339383
50 0.939391397519
51 0.389837007466
52 0.147314349288
53 0.995931398989
54 0.485022235695
10 0.543461523019 0.322201199219
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.106039707319 0.592531370187 0.628
0.075680649156
t0 62.8318530718 62.8318530718
45 0.984066968283
46 0.902059609198
47 0.281924569578
48 0.999788360533
49 0.273664391277
50 0.151354225682
51 0.0537379719736
52 0.932242939237
53 0.660987074045
54 0.529148922696
10 0.57689750325 0.349244575528
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.111034553344 0.565876577873 0.628
0.0923948378071
t0 62.8318530718 62.8318530718
45 0.881694021075
46 0.167050853974
47 0.31523087087
48 0.849217129432
49 0.955175953756
50 0.188317646216
51 0.450979516018
52 0.939361980943
53 0.209126591157
54 0.22656696252
10 0.518272152596 0.326870760572
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.114132030337 0.550519016321 0.628
0.202546185378
t0 62.8318530718 62.8318530718
45 0.989769142346
46 0.79802104427
47 0.546770936678
48 0.0927413841378
49 0.92767937558
50 0.818505769134
51 0.934569699786
52 0.0514269334688
53 0.751384124321
54 0.844761022717
10 0.675562943244 0.323263409611
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.091563319992 0.686212045143 0.628
0.029756800682
t0 62.8318530718 62.8318530718
45 0.768682921805
46 0.66955596707
47 0.560077058069
48 0.477986349244
49 0.360398755462
50 0.96286855337
51 0.0740342085643
52 0.891088567429
53 0.511683037553
54 0.0622640093589
10 0.533863942793 0.292138348226
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.107843988801 0.582618037132 0.628
-0.111987607265
t0 62.8318530718 62.8318530718
45 0.996193531275
46 0.0992263564519
47 0.307197405371
48 0.895365600474
49 0.560910257616
50 0.310368331432
51 0.909368276733
52 0.973941794615
53 0.0400185650162
54 0.25868274943
10 0.535127286841 0.35911912305
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.101728050034 0.617645310716 0.628
0.173852409186
t0 62.8318530718 62.8318530718
45 0.424655883981
46 0.234716088568
47 0.630217578423
48 0.954585467117
49 0.180266156911
50 0.739622449158
51 0.607643712109
52 0.182366319706
53 0.262330278345
54 0.782688612252
10 0.499909254657 0.266117171945
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.108743134342 0.577800644169 0.628
-0.0228401606661
t0 62.8318530718 62.8318530718
45 0.371729160732
46 0.999894600708
47 0.948826602533
48 0.278891542611
49 0.765607171601
50 0.988983416516
51 0.0293355049612
52 0.555620774521
53 0.0965622055042
54 0.729176732548
10 0.576462771223 0.347530063838
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0815841585283 0.770147712561 0.628
0.00619483236516
t0 62.8318530718 62.8318530718
45 0.716514886337
46 0.239721071129
47 0.757999221995
48 0.483516370353
49 0.517103155693
50 0.329384183631
51 0.985732882196
52 0.648462299765
53 0.410792570457
54 0.177463169516
10 0.526668981107 0.239523383914
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.113042006154 0.555827476966 0.628
-0.012585640771
t0 62.8318530718 62.8318530718
45 0.786591709669
46 0.615308618294
47 0.150100509475
48 0.274682139663
49 0.608539618699
50 0.570883393383
51 0.277934803147
52 0.251711980625
53 0.770093967943
54 0.182766229464
10 0.448861297036 0.233201676869
10 0.582512219716 0.308650318726 double average
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0977820914535 0.642570148969 0.628
0.0385252997075
t0 62.8318530718 94.2477796077
45 0.467470759462
46 0.674623281191
47 0.038553584246
48 0.136704809056
49 0.822699417283
50 0.148459872068
51 0.615763784368
52 0.0783349004279
53 0.926947882868
54 0.0386932605579
10 0.394825155153 0.328611722293
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0931379477824 0.674610666949 0.628
-0.0720930706366
t0 62.8318530718 94.2477796077
45 0.964439632396
46 0.284277571952
47 0.966002036672
48 0.494614778086
49 0.999997139933
50 0.945779752883
51 0.0202069238919
52 0.773926859654
53 0.638263619119
54 0.208387786138
10 0.629589610073 0.341994316693
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0837391283775 0.750328481908 0.628
0.343868345431
t0 62.8318530718 94.2477796077
45 0.586854250975
46 0.226058745802
47 0.282730520258
48 0.720040251128
49 0.932141835385
50 0.106398307896
51 0.429868645274
52 0.806708994407
53 0.498806777915
54 0.953875974866
10 0.554348430391 0.282017054125
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.113480423495 0.55368010743 0.628
0.0260398400402
t0 62.8318530718 94.2477796077
45 0.822626014553
46 0.567752727741
47 0.610375277435
48 0.867723006117
49 0.0495609701169
50 0.106690189572
51 0.135790299316
52 0.52532791237
53 0.67884871185
54 0.0529423325458
10 0.441763744162 0.307390928483
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.109346428318 0.574612760914 0.628
0.012787531587
t0 62.8318530718 94.2477796077
45 0.762215078525
46 0.653490241299
47 0.468599957135
48 0.526371031831
49 0.828626283085
50 0.012410805711
51 0.991909112181
52 0.170502892158
53 0.0786612454151
54 0.275814965317
10 0.476860161266 0.318230973534
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0952523456985 0.659635756065 0.628
0.125302816235
t0 62.8318530718 94.2477796077
45 0.522443118128
46 0.395797990761
47 0.931181215925
48 0.342090921278
49 0.96066885408
50 0.983765118996
51 0.10450414116
52 0.926177628995
53 0.126892139584
54 0.71517592287
10 0.600869705178 0.330191804675
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0986475974559 0.636932420983 0.628
0.155508536337
t0 62.8318530718 94.2477796077
45 0.924590478828
46 0.557466221995
47 0.902777440135
48 0.136775608063
49 0.267436186431
50 0.168849187053
51 0.997381769629
52 0.10655031884
53 0.116345330187
54 0.998096842044
10 0.51762693832 0.378927883825
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0886178647086 0.70902016516 0.628
0.157599653262
t0 62.8318530718 94.2477796077
45 0.0610601990157
46 0.967427413201
47 0.426782571475
48 0.242222405525
49 0.100408596934
50 0.357403401247
51 0.999838676133
52 0.50387702236
53 0.976889608379
54 0.222537707966
10 0.485844760224 0.348601885012
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0819452303958 0.766754242661 0.628
0.0961970373036
t0 62.8318530718 94.2477796077
45 0.341930289288
46 0.299767137412
47 0.950432155485
48 0.242157662272
49 0.621863224182
50 0.880010761894
51 0.0700434380134
52 0.0392046926821
53 0.931414320113
54 0.77039459056
10 0.51472182719 0.338816918671
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.108521031299 0.578983191732 0.628
-0.134813815709
t0 62.8318530718 94.2477796077
45 0.830268139728
46 0.210822840259
47 0.127609206006
48 0.895392005688
49 0.420407153314
50 0.885427174154
51 0.147509982527
52 0.0339158562666
53 0.219936779543
54 0.287847696185
10 0.405913683367 0.319218521145
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.10681648933 0.588222412717 0.628
0.129128657454
t0 62.8318530718 94.2477796077
45 0.999703455934
46 0.382808743982
47 0.16885786837
48 0.901303986837
49 0.988002123045
50 0.0387445985236
51 0.146180521464
52 0.874730010226
53 0.350925766746
54 0.800821571433
10 0.565207864656 0.363434567113
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0975836249012 0.643877014565 0.628
0.203046213013
t0 62.8318530718 94.2477796077
45 0.747524751747
46 0.253663221659
47 0.0420446768152
48 0.90210318705
49 0.524214268563
50 0.104812813697
51 0.0841170007506
52 0.840988970868
53 0.255683835327
54 0.566840133981
10 0.432199286046 0.309441493049
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0957619198605 0.656125662093 0.628
0.063709888375
t0 62.8318530718 94.2477796077
45 0.521474643844
46 0.769348122784
47 0.0796830964718
48 0.0269221764102
49 0.959662813659
50 0.208558409034
51 0.519926617384
52 0.767868552429
53 0.401632241795
54 0.847864273888
10 0.51029409477 0.311686271407
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.100517079742 0.625086335906 0.628
0.171562118543
t0 62.8318530718 94.2477796077
45 0.210823894087
46 0.837522761098
47 0.318212170463
48 0.170636030095
49 0.891176888063
50 0.0954942669311
51 0.028754934929
52 0.041131947422
53 0.227141853073
54 0.196974749571
10 0.301786949573 0.293554025376
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.116399761098 0.539793660046 0.628
-0.107012738264
t0 62.8318530718 94.2477796077
45 0.993307759901
46 0.527689411449
47 0.864593920953
48 0.895756168315
49 0.985065438463
50 0.999627931593
51 0.0150598170175
52 0.281807485199
53 0.799915737122
54 0.117562156466
10 0.648038582648 0.363100035756
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.10735676624 0.585262161597 0.628
-0.0456712026638
t0 62.8318530718 94.2477796077
45 0.405979855857
46 0.925826312074
47 0.179058856383
48 0.754288060611
49 0.953694597912
50 0.608007859605
51 0.0883166420024
52 0.517262293293
53 0.0784323397467
54 0.958553798982
10 0.546942061647 0.333327832343
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.105402246726 0.596114931354 0.628
0.0338209728885
t0 62.8318530718 94.2477796077
45 0.93941901243
46 0.701696873278
47 0.999736220403
48 0.786090300224
49 0.930723549824
50 0.428521007273
51 0.013760280564
52 0.949446042781
53 0.201432379344
54 0.972693118108
10 0.692351878423 0.337195260439
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.103095304279 0.609454072724 0.628
-0.0163159435435
t0 62.8318530718 94.2477796077
45 0.988922359122
46 0.218869503663
47 0.821545899819
48 0.987453335267
49 0.193483547073
50 0.223253076992
51 0.999725819646
52 0.00994677332369
53 0.0461261870408
54 0.211890591031
10 0.470121709298 0.39994781549
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.116437636971 0.539618071154 0.628
-0.0233332392856
t0 62.8318530718 94.2477796077
45 0.301229713045
46 0.701572170178
47 0.915621924361
48 0.333888228623
49 0.566687533655
50 0.894808428273
51 0.167092882539
52 0.992822840792
53 0.725803804419
54 0.538336703475
10 0.613786422936 0.267858480412
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.102740971078 0.61155595876 0.628
0.143199373367
t0 62.8318530718 94.2477796077
45 0.0401337746438
46 0.0593555528711
47 0.0364183555637
48 0.669568355565
49 0.368633172609
50 0.999968319072
51 0.284966905821
52 0.197788410987
53 0.986812430084
54 0.0456052992969
10 0.368925057651 0.364109456457
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.107146689787 0.58640965201 0.628
0.121000048811
t0 62.8318530718 94.2477796077
45 0.075540341358
46 0.980466131888
47 0.181528659534
48 0.057671348285
49 0.988085712962
50 0.662140720514
51 0.00747865631595
52 0.568414862843
53 0.342988061188
54 0.85600408307
10 0.472031857796 0.369247473482
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.119203540213 0.527097206671 0.628
0.0930973123885
t0 62.8318530718 94.2477796077
45 0.160757731949
46 0.674221967516
47 0.911759627852
48 0.151992044581
49 0.330207242279
50 0.0710870407505
51 0.770326527014
52 0.890279163618
53 0.0684606035531
54 0.097306190403
10 0.412639813952 0.338578622541
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.111898589622 0.561507104637 0.628
0.19915289727
t0 62.8318530718 94.2477796077
45 0.449320336051
46 0.518571644518
47 0.0418713389372
48 0.208753085014
49 0.535039666698
50 0.435406894546
51 0.110224861381
52 0.284499297563
53 0.096739302211
54 0.978146368456
10 0.365857279538 0.26696173403
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.106860221501 0.587981684756 0.628
0.0496617449993
t0 62.8318530718 94.2477796077
45 0.832196823363
46 0.977158502313
47 0.981459451485
48 0.508823228926
49 0.586006156638
50 0.336547689548
51 0.0253138427014
52 0.585272552645
53 0.43833959042
54 0.0508804460827
10 0.532199828412 0.321211796458
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0940978517254 0.667728879243 0.628
0.0186892479072
t0 62.8318530718 94.2477796077
45 0.60658639561
46 0.869182735738
47 0.34402066603
48 0.063973833297
49 0.654334207118
50 0.990190283005
51 0.694953437612
52 0.0353929343242
53 0.998386743627
54 0.540352540071
10 0.579737377643 0.326575294825
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.105126604083 0.597677948601 0.628
0.0438826320768
t0 62.8318530718 94.2477796077
45 0.692989439378
46 0.0421376045626
47 0.816124088076
48 0.992009278689
49 0.994029906765
50 0.150375573722
51 0.109813645984
52 0.290130875813
53 0.996302494746
54 0.0566586864037
10 0.514057159414 0.399045779823
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0969177831968 0.648300559498 0.628
-0.0778583362312
t0 62.8318530718 94.2477796077
45 0.903802148641
46 0.742957504582
47 0.988708757146
48 0.0828052209458
49 0.863268564098
50 0.0284566555478
51 0.840682739508
52 0.0641775581814
53 0.156799890297
54 0.0333278804347
10 0.470498691938 0.402760632773
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.101717023233 0.617712267571 0.628
0.104656119107
t0 62.8318530718 94.2477796077
45 0.981560295199
46 0.18467532811
47 0.265498153642
48 0.0737993478795
49 0.999336389002
50 0.0480956801998
51 0.996343433113
52 0.0171537377385
53 0.580644316674
54 0.131432557041
10 0.42785392386 0.398912852818
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0830609852394 0.756454464039 0.628
0.199925170279
t0 62.8318530718 94.2477796077
45 0.241724581485
46 0.16813444368
47 0.456352163294
48 0.96831997414
49 0.373685379888
50 0.579166728227
51 0.672848353106
52 0.987534615632
53 0.459234607217
54 0.401530242918
10 0.530853108959 0.262621009597
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.105928817598 0.593151651238 0.628
-0.00645621700612
t0 62.8318530718 94.2477796077
45 0.880846686406
46 0.682685603236
47 0.0472747368728
48 0.731932124088
49 0.99772000277
50 0.0503547124612
51 0.943992336094
52 0.883091311506
53 0.113516284089
54 0.101647138172
10 0.543306093569 0.389905837767
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.099676484162 0.63035783816 0.628
-0.074222485153
t0 62.8318530718 94.2477796077
45 0.992600903534
46 0.919530609062
47 0.207257452213
48 0.990119953116
49 0.0149180484101
50 0.0573401771284
51 0.622471690091
52 0.189130834047
53 0.716208444806
54 0.7605671218
10 0.547014523421 0.371484344762
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.109482376456 0.573899243932 0.628
-0.183119654052
t0 62.8318530718 94.2477796077
45 0.600512509769
46 0.993930249086
47 0.944657302097
48 0.887439734988
49 0.867852213814
50 0.91095796186
51 0.47039093868
52 0.752670774127
53 0.608556218682
54 0.675938893134
10 0.771290679624 0.166605237792
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.101654304867 0.618093381822 0.628
0.109759130088
t0 62.8318530718 94.2477796077
45 0.881565871156
46 0.301306561454
47 0.407643173382
48 0.385696830408
49 0.0097407492671
50 0.0987546596861
51 0.252484658667
52 0.424456595796
53 0.0828534758716
54 0.565271082385
10 0.340977365807 0.245026275255
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.117394845063 0.535218160884 0.628
0.0452690476462
t0 62.8318530718 94.2477796077
45 0.713747797391
46 0.137232210899
47 0.561962322047
48 0.47878830964
49 0.998161057996
50 0.864447584298
51 0.016737517621
52 0.684662874297
53 0.730288152983
54 0.722366702329
10 0.59083945295 0.291576552876
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.094215904537 0.66689221295 0.628
0.156324227524
t0 62.8318530718 94.2477796077
45 0.675179643842
46 0.0466413013231
47 0.10629706805
48 0.576582071647
49 0.0477286464973
50 0.854606656834
51 0.013070253544
52 0.0204393420925
53 0.31622289568
54 0.94532678954
10 0.360209466905 0.350875922884
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.090676291333 0.692924822444 0.628
-0.0260083602205
t0 62.8318530718 94.2477796077
45 0.806753550784
46 0.642542799625
47 0.991745521151
48 0.359252351151
49 0.0760872920767
50 0.156678458929
51 0.434718184734
52 0.819110270011
53 0.999600173966
54 0.054896849885
10 0.534138545231 0.348678539427
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0966692547204 0.649967285395 0.628
-0.0750325211229
t0 62.8318530718 94.2477796077
45 0.995751150431
46 0.96749961739
47 0.952368461444
48 0.899498100209
49 0.994367296099
50 0.999063759087
51 0.154293347518
52 0.287468345269
53 0.225907485898
54 0.340297952387
10 0.681651551573 0.354593583377
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.107780418586 0.58296167241 0.628
0.0571922212893
t0 62.8318530718 94.2477796077
45 0.0318493140437
46 0.976374029152
47 0.994550185017
48 0.070324247776
49 0.999529102514
50 0.460014946609
51 0.898284706285
52 0.566509171666
53 0.229208502679
54 0.936829465117
10 0.616347367086 0.376598146866
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0914994832669 0.686690796805 0.628
0.0612026284973
t0 62.8318530718 94.2477796077
45 0.392255285775
46 0.961329829101
47 0.648665570984
48 0.0648996451333
49 0.786478892427
50 0.184248217207
51 0.255332552372
52 0.0250574968606
53 0.770402045017
54 0.655446917087
10 0.474411645196 0.315243265081
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0999734862282 0.628485165841 0.628
-0.0885594154881
t0 62.8318530718 94.2477796077
45 0.986985789433
46 0.997081006682
47 0.626897879674
48 0.0353127734773
49 0.967327833094
50 0.509525277884
51 0.309802102109
52 0.0539326211366
53 0.869248635566
54 0.951128549288
10 0.630724246834 0.365908812926
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0949627178782 0.661647586292 0.628
0.00919613006005
t0 62.8318530718 94.2477796077
45 0.751693321171
46 0.643529102786
47 0.0794345590725
48 0.444030561479
49 0.0674616765332
50 0.901655614793
51 0.220658515608
52 0.0502127444841
53 0.99233379541
54 0.426909322069
10 0.45779192134 0.335057378365
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.106039707319 0.592531370187 0.628
0.075680649156
t0 62.8318530718 94.2477796077
45 0.976262905387
46 0.854055985127
47 0.148722682337
48 0.999639671408
49 0.157797089881
50 0.0908441532371
51 0.0138625499805
52 0.891521224235
53 0.615814069743
54 0.353996214102
10 0.510251654544 0.378553354075
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.111034553344 0.565876577873 0.628
0.0923948378071
t0 62.8318530718 94.2477796077
45 0.843248079113
46 0.070456912983
47 0.173452229937
48 0.754109383011
49 0.942491124158
50 0.145914478716
51 0.157209174305
52 0.934866788553
53 0.147836051544
54 0.0906617239495
10 0.426024594627 0.365810719119
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.114132030337 0.550519016321 0.628
0.202546185378
t0 62.8318530718 94.2477796077
45 0.984978376306
46 0.708729309755
47 0.367460116663
48 0.0793477917336
49 0.912058696466
50 0.719167976784
51 0.904742573679
52 0.0284051120214
53 0.649654125103
54 0.775415503628
10 0.612995958214 0.323713067855
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.091563319992 0.686212045143 0.628
0.029756800682
t0 62.8318530718 94.2477796077
45 0.66179970664
46 0.604258756125
47 0.487275955367
48 0.417893038725
49 0.24898593826
50 0.94086685976
51 0.0350861018309
52 0.8274921965
53 0.341474407246
54 0.0257403761436
10 0.45908733366 0.29292222485
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.107843988801 0.582618037132 0.628
-0.111987607265
t0 62.8318530718 94.2477796077
45 0.992534059698
46 0.0765467526253
47 0.15577294944
48 0.848827328336
49 0.299541726511
50 0.194577093043
51 0.864133376202
52 0.966878595118
53 0.0300163034742
54 0.114642042696
10 0.454347022714 0.38660756804
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.101728050034 0.617645310716 0.628
0.173852409186
t0 62.8318530718 94.2477796077
45 0.269816675537
46 0.132536386864
47 0.474102102778
48 0.951387062943
49 0.148196368642
50 0.624899073438
51 0.480706761263
52 0.129407855068
53 0.202729166323
54 0.586494998623
10 0.400027645148 0.257956935948
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.108743134342 0.577800644169 0.628
-0.0228401606661
t0 62.8318530718 94.2477796077
45 0.221216492672
46 0.999865590886
47 0.923040943604
48 0.117596754003
49 0.65599227415
50 0.98188195963
51 0.00972401379307
52 0.401246462356
53 0.0804436502689
54 0.576037421154
10 0.496704556252 0.366217008399
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.0815841585283 0.770147712561 0.628
0.00619483236516
t0 62.8318530718 94.2477796077
45 0.506473749053
46 0.205565826018
47 0.704922874156
48 0.33102407439
49 0.21553294024
50 0.209785933057
51 0.977920065773
52 0.558528446727
53 0.345331599193
54 0.0736389263128
10 0.412872443492 0.26154397134
Nd 101
len(e) 100
Delta E1, Gamma1,Gamma2 0.113042006154 0.555827476966 0.628
-0.012585640771
t0 62.8318530718 94.2477796077
45 0.710225506317
46 0.402039528218
47 0.0834726887999
48 0.132001031171
49 0.512336211331
50 0.550195781842
51 0.135497941866
52 0.183976682747
53 0.694179866454
54 0.0742409369737
10 0.347816617572 0.241969487135
15 0.502931553005 0.330208413536 double average

